De Sitter scattering amplitudes in the Born approximation

We present a covariant framework to compute scattering amplitudes and potentials in a de Sitter background. In this setting, we compute the potential of a graviton-mediated scattering process involving two very massive scalars at tree level. Although the obtained scattering potential reproduces the Newtonian potential at short distances, on Hubble-size length scales it is affected by the constant curvature: effectively, it yields a repulsive force at sub-Hubble distances. This can be attributed to the expansion of the de Sitter universe. Beyond the de Sitter horizon, the potential vanishes identically. Hence, the scattering amplitude unveils the geometric properties of de Sitter spacetime in a novel and nontrivial way.

==> anc/amplitude-functional-in-de-sitter-spacetime.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    448188,      11818]
NotebookOptionsPosition[    431296,      11539]
NotebookOutlinePosition[    431784,      11557]
CellTagsIndexPosition[    431741,      11554]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Scattering amplitudes in de Sitter spacetime", "Title",
 CellChangeTimes->{{3.832084475879094*^9, 
  3.8320844865050783`*^9}},ExpressionUUID->"b0cc31ae-f23c-4c7e-8bdd-\
0edd90f19a78"],

Cell[CellGroupData[{

Cell["General setup", "Section",
 CellChangeTimes->{{3.787484849608757*^9, 3.787484851696684*^9}, {
  3.8116870788791127`*^9, 
  3.8116870805824747`*^9}},ExpressionUUID->"31194bce-ef33-4fe4-993e-\
f1ec004b4f09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"Not", "@", 
    RowBox[{"FileExistsQ", "[", "\"\<dump\>\"", "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CreateDirectory", "[", "\"\<dump\>\"", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<dump\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8116870536292577`*^9, 3.8116870651370287`*^9}, {
   3.8335421801338854`*^9, 3.833542264966727*^9}, 3.833542346760685*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"adac35d2-119c-4615-b573-7de84a0019fa"],

Cell["\<\
First we write a function that suppresses output from xAct to make the \
notebook more readable.\
\>", "Text",
 CellChangeTimes->{{3.78876518277195*^9, 
  3.78876520686805*^9}},ExpressionUUID->"9e4885cf-b463-4c6d-8a4d-\
9d9b27a5f801"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "quietxAct", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"quietxAct", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xactoutfile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<xact.out\>\""}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "xactoutfile", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "xactoutfile", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quietxAct", "[", "commands_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"output", "=", "$Output"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"$Output", "=", 
      RowBox[{"OpenAppend", "[", "xactoutfile", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ReleaseHold", "@", "commands"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Close", "[", "$Output", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"$Output", "=", "output"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.788765399878364*^9, 3.7887655015760098`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e4fc60f9-ee71-4c3f-8dbe-e5996799ba70"],

Cell["Load xAct.", "Text",
 CellChangeTimes->{{3.787484858384679*^9, 3.787484865288776*^9}, {
  3.7887652252681017`*^9, 3.788765226548291*^9}, {3.8191032397795877`*^9, 
  3.8191032401852107`*^9}},ExpressionUUID->"28f00cb5-742d-45eb-8b7f-\
d6b21eb25395"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", 
  RowBox[{
   RowBox[{"<<", "xAct`xTras`"}], ";"}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.788765216613171*^9, 3.78876521885219*^9}, {
   3.788765264998045*^9, 3.788765267092598*^9}, {3.793620779506568*^9, 
   3.7936207822671843`*^9}, 3.7936210880858717`*^9, 3.793621133250837*^9, 
   3.7936212842255573`*^9, 3.793621454903041*^9, {3.7936221675272017`*^9, 
   3.7936221705032406`*^9}, {3.8191031904872155`*^9, 3.819103190893672*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d1159e1a-b4cb-4918-892c-814afc7e2ba8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup manifold", "Section",
 CellChangeTimes->{{3.7936207874553137`*^9, 
  3.793620789432045*^9}},ExpressionUUID->"d5b9e997-f5dc-4dbc-a45c-\
7430d8601812"],

Cell[TextData[{
 "Define ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "bdb46e47-3ad8-46bb-a5c8-db8727560976"],
 "-dimensional manifold, equipped with background metric ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["g", "_"], TraditionalForm]],ExpressionUUID->
  "a9aff748-c006-4e04-9ff8-67ef00cfc117"],
 "."
}], "Text",
 CellChangeTimes->{{3.819103247194995*^9, 
  3.8191032722046957`*^9}},ExpressionUUID->"a9c65e8f-bf28-4fec-8c33-\
ac6dd7d0b82c"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", 
    RowBox[{"dimd", ",", 
     RowBox[{"PrintAs", "->", "\"\<d\>\""}]}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefManifold", "[", 
    RowBox[{"spacetime", ",", "dimd", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
       "\[Zeta]", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]", 
       ",", "\[Tau]", ",", "\[Omega]", ",", "\[Kappa]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"DefMetric", "[", 
    RowBox[{"1", ",", 
     RowBox[{"bmetric", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "bCD", ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<;\>\"", ",", "\"\<\!\(\*OverscriptBox[\(\[Del]\), \(_\)]\)\>\""}], 
      "}"}], ",", 
     RowBox[{"SymCovDQ", "\[Rule]", "True"}], ",", 
     RowBox[{
     "PrintAs", "->", "\"\<\!\(\*OverscriptBox[\(g\), \(_\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7936208814687357`*^9, 3.79362091332154*^9}, {
  3.7936210604986596`*^9, 3.79362106472336*^9}, {3.793621538362599*^9, 
  3.7936215420666924`*^9}, {3.7936221388902845`*^9, 3.7936221414414682`*^9}, {
  3.7937906447293444`*^9, 3.793790646004689*^9}, {3.7937907558266263`*^9, 
  3.7937907869060097`*^9}, {3.7937924245796156`*^9, 3.7937924256518526`*^9}, {
  3.811584656091138*^9, 3.811584657189625*^9}, {3.8135729248311396`*^9, 
  3.8135729269601445`*^9}, {3.8135740840907927`*^9, 3.8135740842481475`*^9}, {
  3.848125722288334*^9, 3.8481257276496773`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1fe54c24-585c-4a8d-acf2-4eca531a0d29"],

Cell[TextData[{
 "Set up perturbation ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["h", "_"], TraditionalForm]],ExpressionUUID->
  "35100faa-82aa-43cc-b798-e89713b7e134"],
 " of the background metric."
}], "Text",
 CellChangeTimes->{{3.819103284398434*^9, 
  3.8191033060317984`*^9}},ExpressionUUID->"6eaeee69-fd34-4491-822d-\
be1e62e8ea37"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefMetricPerturbation", "[", 
    RowBox[{"bmetric", ",", "bgh", ",", "\[Epsilon]", ",", 
     RowBox[{
     "PrintAs", "->", "\"\<\!\(\*OverscriptBox[\(h\), \(_\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.793621152272507*^9, 3.79362119042146*^9}, {
  3.793621494808375*^9, 3.793621496020116*^9}, {3.793790772034403*^9, 
  3.7937907960438476`*^9}, {3.7937924289613276`*^9, 3.793792429619876*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b8ccafb5-5fa9-4980-bb60-d78c4250adf0"],

Cell[TextData[{
 "Define dynamical metric ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],ExpressionUUID->
  "4f551249-c41c-4951-8a00-abf1e290e8fd"],
 " with fluctuation ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["h", "^"], TraditionalForm]],ExpressionUUID->
  "24399266-d061-4e10-825e-89e34c717c26"],
 "."
}], "Text",
 CellChangeTimes->{{3.8191033121682873`*^9, 
  3.8191033298352833`*^9}},ExpressionUUID->"a39cc15b-3146-4f7a-9b35-\
cd0479a3250c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefMetric", "[", 
    RowBox[{"1", ",", 
     RowBox[{"metric", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "CD", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<;\>\"", ",", "\"\<\[Del]\>\""}], "}"}], ",", 
     RowBox[{"SymCovDQ", "\[Rule]", "True"}]}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefMetricPerturbation", "[", 
    RowBox[{"metric", ",", "gh", ",", "\[Epsilon]", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(h\), \(^\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.793790800732542*^9, 3.7937908570053825`*^9}, {
  3.7937924335270467`*^9, 3.793792434127432*^9}, {3.819103334523309*^9, 
  3.8191033347538815`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a1e00e7f-59d9-4871-bbae-b9e463fafc59"],

Cell[BoxData[
 TemplateBox[{
  "DefMetric", "old", 
   "\"There are already metrics \\!\\(\\*RowBox[{\\\"{\\\", \\\"bmetric\\\", \
\\\"}\\\"}]\\) in vbundle \\!\\(\\*InterpretationBox[StyleBox[\\\"\
\[DoubleStruckCapitalT]spacetime\\\", Rule[AutoSpacing, False], \
Rule[ShowAutoStyles, False]], Tangentspacetime, Rule[Editable, False]]\\).\"",
    2, 13, 1, 32615710030038326922, "Local", "xAct`xTensor`DefMetric"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.7937908410060997`*^9, 3.7937908696230536`*^9}, 
   3.793792455519107*^9, {3.793796573511551*^9, 3.793796600069849*^9}, 
   3.79379668957321*^9, 3.793796887355691*^9, 3.793797013648354*^9, 
   3.793797059333974*^9, 3.793797295844159*^9, 3.793799470859209*^9, 
   3.793871754951659*^9, 3.793872254012925*^9, 3.793961578083955*^9, 
   3.793975184898673*^9, 3.794038953575985*^9, 3.7940399089098616`*^9, 
   3.7940416538918915`*^9, 3.794047488296727*^9, 3.794047555360319*^9, 
   3.794048105428752*^9, 3.7940637390014906`*^9, {3.7984563483264475`*^9, 
   3.798456386507468*^9}, 3.7984576051706357`*^9, 3.7984578031735573`*^9, 
   3.798457881593356*^9, 3.7984586257843285`*^9, 3.7984591919820504`*^9, 
   3.798949604290872*^9, 3.7989496880093665`*^9, 3.79895543450233*^9, 
   3.7989774068191214`*^9, 3.7989779290264225`*^9, 3.7989863779140873`*^9, 
   3.798989655807588*^9, 3.7989897078763275`*^9, 3.798990546720851*^9, 
   3.7989905775144777`*^9, 3.798991003096069*^9, 3.798994305116825*^9, 
   3.7993845376369386`*^9, 3.7993900428867865`*^9, 3.799391265044628*^9, 
   3.799391674041251*^9, 3.7993918815485077`*^9, 3.7993919642157526`*^9, 
   3.7993931584331093`*^9, 3.7994013228012853`*^9, 3.8111796820553493`*^9, 
   3.811225828695306*^9, 3.811569962408084*^9, 3.8115722370430536`*^9, {
   3.8115723123868713`*^9, 3.8115723399896364`*^9}, 3.8115723744104753`*^9, 
   3.811584671826923*^9, 3.8115875759188395`*^9, 3.811667245826728*^9, 
   3.8116676820556774`*^9, 3.811667937806682*^9, 3.81167014118447*^9, 
   3.8116711803310843`*^9, 3.811671907552765*^9, 3.8116720913395004`*^9, 
   3.8116722344064827`*^9, 3.8116730027342143`*^9, 3.811675238544589*^9, 
   3.811675317878517*^9, 3.8116805163766713`*^9, 3.8116805837350254`*^9, 
   3.8116808801202493`*^9, 3.811680949284195*^9, 3.81168108681985*^9, 
   3.811681256772748*^9, 3.8116856066540155`*^9, 3.81168593172466*^9, 
   3.811686068964651*^9, 3.8116865520974007`*^9, {3.8116868065223866`*^9, 
   3.811686832691798*^9}, 3.8116870493818026`*^9, 3.811687269633048*^9, 
   3.811687442323806*^9, 3.81168753736526*^9, 3.8117379953717227`*^9, {
   3.8117382098006277`*^9, 3.811738227779672*^9}, 3.811741159724208*^9, 
   3.811753724960851*^9, 3.811761103615651*^9, 3.8117615176539783`*^9, 
   3.811761658380825*^9, 3.811769024180415*^9, 3.8118240111094365`*^9, 
   3.8118243516357965`*^9, 3.8118246627413874`*^9, 3.8118311231921067`*^9, 
   3.8118315197375355`*^9, 3.8118315711250525`*^9, 3.811843134414055*^9, 
   3.811843279777423*^9, 3.8118436946276045`*^9, {3.811844015124902*^9, 
   3.8118440448343425`*^9}, 3.811844362356818*^9, 3.811856225035635*^9, 
   3.811856584830118*^9, 3.8118599853626485`*^9, 3.811870852272611*^9, 
   3.8118743320357313`*^9, 3.8118746025186462`*^9, 3.812084877381062*^9, 
   3.812085201539978*^9, 3.8120853384600935`*^9, 3.812091258326702*^9, 
   3.8120929391421375`*^9, 3.8120990681835566`*^9, 3.8121009546525545`*^9, 
   3.812101775880217*^9, 3.812261706025106*^9, 3.812270054224289*^9, 
   3.812346669643244*^9, 3.812347740284757*^9, 3.8123491819955745`*^9, 
   3.81234922150993*^9, 3.8123493594499025`*^9, 3.812351911343233*^9, 
   3.8123519438308735`*^9, 3.8123602668347406`*^9, 3.8124502901462603`*^9, 
   3.8124506648992248`*^9, 3.812543342156715*^9, 3.81347579528953*^9, 
   3.8134758308460207`*^9, 3.813475887236546*^9, 3.8134822965333767`*^9, 
   3.813482635190137*^9, 3.8135724838718596`*^9, 3.8135729402995014`*^9, 
   3.813573915744731*^9, 3.8135739546318884`*^9, 3.8135740045937357`*^9, 
   3.813574098246843*^9, 3.8135741583674183`*^9, 3.8135742055455265`*^9, 
   3.813576163478746*^9, 3.813576331156579*^9, 3.813576424164974*^9, 
   3.813578323751478*^9, 3.813632864276147*^9, 3.8136472949888644`*^9, 
   3.8136520021143494`*^9, 3.813653400552297*^9, 3.8151167951210127`*^9, 
   3.8151288732425814`*^9, 3.815129210024744*^9, 3.8151359174308677`*^9, 
   3.8151370799722896`*^9, 3.81514192405622*^9, 3.8151456175453224`*^9, 
   3.8158870785972867`*^9, 3.8158887998396797`*^9, 3.815889936431184*^9, 
   3.815896131668148*^9, 3.815897518939046*^9, 3.8159001842211933`*^9, 
   3.815901382207822*^9, 3.815975860697038*^9, 3.8159763394987087`*^9, 
   3.815983420670913*^9, 3.819104180829171*^9, 3.819106978661907*^9, 
   3.819107024827128*^9, 3.8191114422265654`*^9, {3.819359491743491*^9, 
   3.819359519441969*^9}, 3.8193595671852903`*^9, 3.820210234815858*^9, 
   3.8203198763094425`*^9, 3.820321853408337*^9, 3.8203229149589386`*^9, 
   3.8203233065004034`*^9, 3.820339746790378*^9, 3.820345348359628*^9, 
   3.8203473917953243`*^9, 3.8203480034691286`*^9, 3.8203487663883915`*^9, 
   3.820351199369068*^9, 3.820352677791831*^9, 3.8203540075569043`*^9, 
   3.8205547721447697`*^9, 3.8205616705329723`*^9, 3.8205697000693917`*^9, 
   3.8205727681183205`*^9, 3.8205797849463415`*^9, 3.8205870275303497`*^9, 
   3.8206424256649427`*^9, 3.8206473926105137`*^9, 3.8206478972989373`*^9, 
   3.8206489284270716`*^9, 3.8206585312203093`*^9, 3.820672583964959*^9, 
   3.8207226942846975`*^9, 3.8207346273881273`*^9, 3.8207347029191475`*^9, 
   3.820750468565804*^9, 3.820753510048376*^9, 3.8208350304906545`*^9, 
   3.8209077019553475`*^9, 3.821339110750474*^9, 3.821357027742114*^9, 
   3.821357154582223*^9, 3.8213581708622246`*^9, 3.821358956744732*^9, 
   3.821419675292261*^9, 3.821436614875266*^9, 3.8214451340857935`*^9, 
   3.8214469108123565`*^9, 3.821450172007921*^9, 3.821452187650541*^9, 
   3.821452913010971*^9, 3.8215056950598803`*^9, 3.822544419677672*^9, 
   3.822648243622941*^9, 3.8226615787476234`*^9, 3.822663219709492*^9, 
   3.8227345331440587`*^9, 3.823065140861973*^9, 3.823927863959529*^9, 
   3.8239379610213175`*^9, 3.823939041326587*^9, 3.823969808270506*^9, 
   3.82396987498805*^9, 3.826084893135779*^9, 3.8260918500769663`*^9, 
   3.826122355886715*^9, 3.8267872944620047`*^9, 3.826883723027474*^9, 
   3.8268860357225275`*^9, 3.826887096731393*^9, 3.826949302314345*^9, 
   3.826966562702894*^9, 3.827232285851579*^9, 3.8272873298114853`*^9, 
   3.8272918446071095`*^9, 3.827394256645675*^9, 3.827550449547968*^9, 
   3.8278090131965227`*^9, 3.827827064144927*^9, 3.8278404031330004`*^9, 
   3.8278962685968246`*^9, 3.828679813626891*^9, 3.829803525839015*^9, 
   3.8317884842767596`*^9, 3.8320427183897285`*^9, 3.832060640413539*^9, 
   3.832084523361137*^9, 3.832084649082527*^9, 3.83353487081153*^9, 
   3.83353652678755*^9, 3.8335389286742277`*^9, 3.8335403614043756`*^9, 
   3.8335406258365865`*^9, 3.8335420368566523`*^9, 3.833542121044257*^9, 
   3.8335423226487494`*^9, 3.8335423972662416`*^9, 3.8335427095622063`*^9, 
   3.833543504490627*^9, 3.8335573558988476`*^9, {3.833560535560294*^9, 
   3.833560564958543*^9}, 3.8335606656723814`*^9, 3.8335658998941946`*^9, 
   3.833566497860988*^9, 3.833568987772935*^9, 3.8336051780123215`*^9, 
   3.847444367352889*^9, 3.847444559239645*^9, {3.8474446291000414`*^9, 
   3.847444645423539*^9}, 3.8474449947571707`*^9, 3.847445154314301*^9, 
   3.847858841031813*^9, 3.8478769899689736`*^9, 3.8478771072260103`*^9, {
   3.848117794532073*^9, 3.8481178222116165`*^9}, 3.8481181773602276`*^9, 
   3.8481190006007404`*^9, 3.848123845576769*^9, 3.848124092142171*^9, 
   3.84812574316747*^9, 3.848128787589551*^9, 3.8481288486565547`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"64f8636a-1beb-4fef-8843-ef26759cacdc"]
}, Open  ]],

Cell["\<\
Projector to background metric: replace metric by background metric, \
curvatures by background curvatures, etc.\
\>", "Text",
 CellChangeTimes->{{3.8191034487361536`*^9, 3.8191034561187363`*^9}, {
  3.8191034958002462`*^9, 
  3.819103514053291*^9}},ExpressionUUID->"a12ce0b3-320c-40c7-bb98-\
f7587a494b84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"backgroundfieldrule", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"metric", "\[Rule]", "bmetric"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CD", "\[Rule]", "bCD"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RiemannCD", "\[Rule]", "RiemannbCD"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"RiemannDownCD", "\[Rule]", "RiemannbCD"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"WeylCD", "\[Rule]", "WeylbCD"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RicciCD", "\[Rule]", "RiccibCD"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RicciScalarCD", "\[Rule]", "RicciScalarbCD"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Detmetric", "\[Rule]", "Detbmetric"}]}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.793791365906292*^9, 3.79379142484927*^9}, {
  3.793792464530382*^9, 3.793792477144116*^9}, {3.8115712527922583`*^9, 
  3.8115712582145786`*^9}, {3.8191034265071597`*^9, 3.81910342679744*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2f24fda1-f9e4-4317-8c8d-ba53ec56d675"],

Cell["The background is constantly curved.", "Text",
 CellChangeTimes->{{3.8115837105327997`*^9, 3.81158371741229*^9}, {
  3.8136476450333805`*^9, 3.8136476455450277`*^9}, {3.8136519859008875`*^9, 
  3.81365198805875*^9}},ExpressionUUID->"0cf48e2a-0f01-4d3a-a4b3-\
c18b7714bdc5"],

Cell[BoxData[{
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", 
    RowBox[{"bR", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(R\), \(_\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"RiemannbCD", "/:", 
  RowBox[{"RiemannbCD", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "dimd"], 
   FractionBox["1", 
    RowBox[{"dimd", "-", "1"}]], "bR", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"bmetric", "[", 
       RowBox[{"a", ",", "c"}], "]"}], 
      RowBox[{"bmetric", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"bmetric", "[", 
       RowBox[{"a", ",", "d"}], "]"}], 
      RowBox[{"bmetric", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"RiccibCD", "/:", 
  RowBox[{"RiccibCD", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["bR", "dimd"], 
   RowBox[{"bmetric", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"RicciScalarbCD", "/:", 
  RowBox[{"RicciScalarbCD", "[", "]"}], ":=", "bR"}], "\[IndentingNewLine]", 
 RowBox[{"WeylbCD", "/:", 
  RowBox[{"WeylbCD", "[", "__", "]"}], ":=", "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.81157094730457*^9, 3.811570951068121*^9}, {
   3.81157218303325*^9, 3.811572190300029*^9}, {3.8115722977215014`*^9, 
   3.811572302101533*^9}, {3.811583689876354*^9, 3.811583692050856*^9}, {
   3.8115837274965467`*^9, 3.811583739795148*^9}, {3.8115846904555883`*^9, 
   3.811584694689082*^9}, {3.8135724749204235`*^9, 3.813572477857128*^9}, {
   3.8135738970126815`*^9, 3.813573905775382*^9}, {3.8135740757125406`*^9, 
   3.8135740758796663`*^9}, {3.813647648630164*^9, 3.8136476719061847`*^9}, 
   3.813651983723256*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"ec292b85-2388-4767-a493-8dfdc228ddc6"],

Cell["Define Laplacian of the background connection.", "Text",
 CellChangeTimes->{{3.8191034690652294`*^9, 
  3.819103491975972*^9}},ExpressionUUID->"e25132ff-b870-424f-8890-\
ebb25f0e6acd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LaplacianbCD", "[", "expr_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", "=", 
       RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"bCD", "[", 
        RowBox[{"-", "a"}], "]"}], "@", 
       RowBox[{
        RowBox[{"bCD", "[", "a", "]"}], "@", "expr"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]", "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8115838140320077`*^9, 3.811583837398213*^9}, {
  3.811584517241172*^9, 3.811584531660454*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0f774b86-837f-4463-8e75-f192e937c1f3"],

Cell[TextData[{
 "Fluctuations. We will expand the dynamical metric as\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "\[Mu]\[Nu]"], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["g", "_"], "\[Mu]\[Nu]"], "+", 
     SubscriptBox["h", "\[Mu]\[Nu]"], "+", 
     RowBox[{"\[ScriptCapitalO]", "(", 
      SuperscriptBox["h", "2"], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "5f93a034-199f-4795-86b3-39f8107e5b40"]
}], "Text",
 CellChangeTimes->{{3.819103568764487*^9, 3.8191036882369285`*^9}, {
  3.8478769470947013`*^9, 
  3.8478769488997393`*^9}},ExpressionUUID->"f6a80312-5269-43bf-a060-\
6a34b6acd04a"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "spacetime", ",", 
     RowBox[{"Symmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}]}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"hleft", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "spacetime", ",", 
     RowBox[{"Symmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(h\), \(L\)]\)\>\""}]}], 
    "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"hright", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "spacetime", ",", 
     RowBox[{"Symmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(h\), \(R\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8116673179407406`*^9, 3.8116673488212166`*^9}, {
  3.8116676478301387`*^9, 3.8116676668983946`*^9}, {3.813647725136648*^9, 
  3.8136477789754057`*^9}, {3.819103535907278*^9, 3.819103536212158*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d653eb8f-9b36-4acd-90bf-9ab50b3b9804"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gh", "/:", 
   RowBox[{"gh", "[", 
    RowBox[{
     RowBox[{"LI", "[", "1", "]"}], ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"h", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gh", "/:", 
  RowBox[{"gh", "[", 
   RowBox[{
    RowBox[{"LI", "[", "2", "]"}], ",", "a_", ",", "b_"}], "]"}], ":=", 
  "0"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8136477840532465`*^9, 3.8136478132246585`*^9}, {
  3.8136478437433453`*^9, 3.813647917352598*^9}, {3.8191035438530507`*^9, 
  3.8191035491170006`*^9}, {3.84787695595825*^9, 3.8478769629648843`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ed86c5b9-30dd-4379-8956-b5fa9449488b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivative sorting", "Section",
 CellChangeTimes->{{3.8189120765018983`*^9, 
  3.8189120806882753`*^9}},ExpressionUUID->"642a0412-9a4d-4626-8520-\
74b8d559a11d"],

Cell[CellGroupData[{

Cell["Commutators with form factors", "Subsection",
 CellChangeTimes->{{3.818847439152237*^9, 3.818847446687357*^9}, {
  3.818912107497497*^9, 
  3.8189121125323367`*^9}},ExpressionUUID->"92052d46-09e8-4626-8b90-\
a24e3eaf47e3"],

Cell[TextData[{
 "We compute the commutator of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "\[CapitalDelta]", ")"}], 
    RowBox[{"\[Del]", "X"}]}], TraditionalForm]],ExpressionUUID->
  "d64fb154-7742-4aad-91c8-6d7b885ef7e7"],
 ", where ",
 Cell[BoxData[
  FormBox["X", TraditionalForm]],ExpressionUUID->
  "fc826025-a937-4029-8bfe-72624a1cac2e"],
 " is a tensor, in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Del]", 
     RowBox[{
      OverscriptBox["f", "~"], "(", "\[CapitalDelta]", ")"}]}], "X"}], 
   TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "c34664a7-1b36-4f18-8da9-5c411c10b01c"],
 "."
}], "Text",
 CellChangeTimes->{{3.8191038130388703`*^9, 
  3.819103917403165*^9}},ExpressionUUID->"68cd51cd-7608-4f32-8ef9-\
2119a9495966"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.8116813230892*^9, 
  3.811681324512683*^9}},ExpressionUUID->"d9a557ec-21ff-442f-8e4a-\
cc284985e2ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
   RowBox[{"DefScalarFunction", "[", "fG", "]"}], "\[IndentingNewLine]", 
   "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811584546291631*^9, 3.8115845531797695`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"2e1f5d1b-a805-4d61-bea7-54ab4e44e423"],

Cell["\<\
Multiply a tensor with itself until it gives no new tensor structures.\
\>", "Text",
 CellChangeTimes->{{3.8191040052948303`*^9, 
  3.819104046658767*^9}},ExpressionUUID->"bf54fbaf-c205-45e8-b132-\
36d94dee10c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "growtensorbasis", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"growtensorbasis", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "lowerindices", ",", "\[IndentingNewLine]", "upperindices", ",", 
      "\[IndentingNewLine]", "dummies", ",", "\[IndentingNewLine]", 
      "upperrule", ",", "\[IndentingNewLine]", "lowerrule", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"tensors", "=", 
       RowBox[{"RemoveConstants", "[", "expr", "]"}]}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lowerindices", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "expr", "]"}], ",", 
         "DownIndexQ"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"upperindices", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "expr", "]"}], ",", 
         "UpIndexQ"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dummies", "=", 
      RowBox[{"DummyAs", "/@", "upperindices"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"upperrule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{"upperindices", "\[Rule]", "dummies"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lowerrule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{"lowerindices", "\[Rule]", 
        RowBox[{"-", "dummies"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tensors", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"#", "/.", "upperrule"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"expr", "/.", "lowerrule"}], ")"}]}], "//", 
            "CollectTensors"}], "//", "RemoveConstants"}], ")"}], "&"}], ",", 
        "tensors"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "tensors", "]"}], "===", "Plus"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"tensors", "=", 
        RowBox[{"List", "@@", "tensors"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"tensors", "=", 
        RowBox[{"List", "@", "tensors"}]}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "tensors"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8115841189873466`*^9, 3.811584161873024*^9}, {
   3.8116710277982287`*^9, 3.811671057349516*^9}, {3.811672245220454*^9, 
   3.811672293302663*^9}, {3.811672438382736*^9, 3.811672498478203*^9}, 
   3.8320845443059945`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"d6af8324-5bda-4c5d-8442-f0651f4b132e"],

Cell["Compute the form factor commutator.", "Text",
 CellChangeTimes->{{3.819104029589218*^9, 
  3.819104040861825*^9}},ExpressionUUID->"04e08d10-b4ce-49f0-9d2c-\
d4c6b84a70d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeformfactorcommutator", "[", 
   RowBox[{"name_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Mu]set", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}], ",", "n"}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Nu]set", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}], ",", "n"}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Mu]i", "=", 
       RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Nu]i", "=", 
       RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"dset", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}], ",", 
         RowBox[{"n", "+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[Mu]rule", ",", "\[Nu]rule", ",", "\[IndentingNewLine]", "iset", ",", 
      "\[IndentingNewLine]", "namelist", ",", "patternlist", ",", 
      "patternrule", ",", "\[IndentingNewLine]", "Xn", ",", 
      "\[IndentingNewLine]", "DXn", ",", "\[IndentingNewLine]", "CComn", ",", 
      "\[IndentingNewLine]", "tensorbasis", ",", "\[IndentingNewLine]", 
      "idindex", ",", "\[IndentingNewLine]", "tensorexp", ",", 
      "\[IndentingNewLine]", "temp", ",", "\[IndentingNewLine]", "res"}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"PrintTemporary", "[", "\"\<Preparing...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"DefTensor", "[", 
      RowBox[{
       RowBox[{"Xn", "@@", 
        RowBox[{"DownIndex", "/@", "\[Mu]set"}]}], ",", "spacetime"}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"DefTensor", "[", 
      RowBox[{
       RowBox[{"DXn", "@@", 
        RowBox[{"DownIndex", "/@", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "\[Mu]i", "}"}], ",", "\[Mu]set"}], "]"}]}]}], ",", 
       "spacetime"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"iset", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "\[Mu]i"}], "}"}], ",", 
        RowBox[{"-", "\[Mu]set"}], ",", 
        RowBox[{"{", "\[Nu]i", "}"}], ",", "\[Nu]set"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Mu]rule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "\[Mu]i", "}"}], ",", "\[Mu]set"}], "]"}], "\[Rule]", 
        "dset"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Nu]rule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "\[Nu]i", "}"}], ",", "\[Nu]set"}], "]"}], "\[Rule]", 
        "dset"}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"namelist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Unique", "[", "\[Mu]", "]"}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "2"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"patternlist", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Pattern", "[", 
         RowBox[{"#", ",", "_"}], "]"}], "&"}], "/@", "namelist"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"patternlist", "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", 
        RowBox[{"n", "+", "1"}]}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"-", 
       RowBox[{"patternlist", "\[LeftDoubleBracket]", 
        RowBox[{"1", ";;", 
         RowBox[{"n", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"patternrule", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "\[Mu]i", "}"}], ",", "\[Mu]set", ",", 
          RowBox[{"{", "\[Nu]i", "}"}], ",", "\[Nu]set"}], "]"}], "\[Rule]", 
        "namelist"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Compute commutator\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"LaplacianbCD", "@", 
             RowBox[{
              RowBox[{"bCD", "[", 
               RowBox[{"-", "\[Mu]i"}], "]"}], "@", "#"}]}], "-", 
            RowBox[{
             RowBox[{"bCD", "[", 
              RowBox[{"-", "\[Mu]i"}], "]"}], "@", 
             RowBox[{"LaplacianbCD", "@", "#"}]}]}], "&"}], ")"}], "@", 
         RowBox[{"(", 
          RowBox[{"Xn", "@@", 
           RowBox[{"-", "\[Mu]set"}]}], ")"}]}], "//", "SortCovDs"}], "//", 
       "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", 
           RowBox[{"Xn", "[", "A___", "]"}]}], "\[RuleDelayed]", 
          RowBox[{"DXn", "[", 
           RowBox[{"a", ",", "A"}], "]"}]}]}], "//", "ReplaceDummies"}], "//",
        "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{"VarD", "[", 
          RowBox[{
           RowBox[{"DXn", "@@", 
            RowBox[{"-", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", "\[Nu]i", "}"}], ",", "\[Nu]set"}], "]"}]}]}], 
           ",", "bCD"}], "]"}], "[", "temp", "]"}]}], ",", 
       RowBox[{"VarD", "::", "nouse"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"CComn", "@@", "patternlist"}], "]"}], "=", 
      RowBox[{"temp", "/.", "patternrule"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Compute tensor basis\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"tensorbasis", "@@", "patternlist"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"growtensorbasis", "[", 
          RowBox[{"CComn", "@@", "iset"}], "]"}], "/.", "patternrule"}], "//", 
        RowBox[{"SeparateMetric", "[", "bmetric", "]"}]}], "//", 
       "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", 
      RowBox[{"\"\<Number of tensors: \>\"", ",", 
       RowBox[{
        RowBox[{"tensorbasis", "@@", "iset"}], "//", "Length"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"idindex", "=", 
      RowBox[{
       RowBox[{"FirstPosition", "[", 
        RowBox[{
         RowBox[{"tensorbasis", "@@", "iset"}], ",", 
         RowBox[{
          RowBox[{"delta", "[", 
           RowBox[{
            RowBox[{"-", "\[Mu]i"}], ",", "\[Nu]i"}], "]"}], 
          RowBox[{"Inner", "[", 
           RowBox[{"delta", ",", 
            RowBox[{"-", "\[Mu]set"}], ",", "\[Nu]set", ",", "Times"}], 
           "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Computing matrix\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CComn", "@@", 
          RowBox[{"(", 
           RowBox[{"iset", "/.", "\[Nu]rule"}], ")"}]}], 
         RowBox[{"MakeAnsatz", "[", 
          RowBox[{
           RowBox[{"tensorbasis", "@@", 
            RowBox[{"(", 
             RowBox[{"iset", "/.", "\[Mu]rule"}], ")"}]}], ",", 
           RowBox[{"ConstantPrefix", "\[Rule]", "A"}]}], "]"}]}], "-", 
        RowBox[{"MakeAnsatz", "[", 
         RowBox[{
          RowBox[{"tensorbasis", "@@", "iset"}], ",", 
          RowBox[{"ConstantPrefix", "\[Rule]", "B"}]}], "]"}]}], "//", 
       "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{"SolveConstants", "[", 
        RowBox[{
         RowBox[{"temp", "\[Equal]", "0"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<B\>\"", "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"tensorbasis", "@@", "iset"}], "]"}]}], "}"}]}], 
          "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"temp", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<A\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"tensorbasis", "@@", "iset"}], "]"}]}], "}"}]}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{"SparseArray", "[", "temp", "]"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", "\"\<Computing matrix exponent\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixExp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", "temp"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"idindex", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"tensorbasis", "@@", "iset"}], "]"}]}], "}"}]}], 
           "]"}]}], "]"}], ".", 
        RowBox[{"tensorbasis", "@@", "iset"}]}], "//", "CollectTensors"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"tensorexp", "@@", "patternlist"}], "]"}], "=", 
      RowBox[{"temp", "/.", "patternrule"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", "\"\<Compute form factor commutator\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tensorexp", "@@", "iset"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "\[CapitalDelta]"}], "]"}], 
         RowBox[{
          RowBox[{"bCD", "[", 
           RowBox[{"-", "\[Nu]i"}], "]"}], "@", 
          RowBox[{"(", 
           RowBox[{"Xn", "@@", 
            RowBox[{"-", "\[Nu]set"}]}], ")"}]}]}], "//", "CollectTensors"}], 
       "//", 
       RowBox[{"Map", "[", "Expand", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"temp", "/.", 
       RowBox[{
        RowBox[{"Exp", "[", "A_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Exp", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{"A", ",", "s"}], "]"}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{
       RowBox[{"temp", "/.", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"A_", " ", "s"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"fG", "[", 
          RowBox[{"-", "A"}], "]"}]}]}], "//", "CollectTensors"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"temp", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", "a_", "]"}], "@", 
         RowBox[{"Xn", "[", "A___", "]"}]}], "\[RuleDelayed]", 
        RowBox[{"DXn", "[", 
         RowBox[{"a", ",", "A"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"VarD", "[", 
           RowBox[{
            RowBox[{"DXn", "@@", 
             RowBox[{"-", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "\[Nu]i", "}"}], ",", "\[Nu]set"}], "]"}]}]}], 
            ",", "bCD"}], "]"}], "[", "temp", "]"}], "//", 
         "CollectTensors"}]}], ",", 
       RowBox[{"VarD", "::", "nouse"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"name", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Pattern", "[", 
            RowBox[{"#", ",", "_"}], "]"}], "&"}], "/@", "namelist"}], 
         ")"}]}], "]"}], "=", 
      RowBox[{
       RowBox[{"temp", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", "\[Rule]", 
             RowBox[{"-", "#"}]}], "&"}], ")"}], "/@", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "\[Mu]i", "}"}], ",", "\[Mu]set"}], "]"}]}], ")"}]}],
        "/.", "patternrule"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Undef", "[", "Xn", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Undef", "[", "DXn", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8116756031035914`*^9, 3.8116761512948666`*^9}, {
   3.8116762465322237`*^9, 3.811676258413499*^9}, {3.811676298359222*^9, 
   3.811676835780424*^9}, 3.8116769101945577`*^9, {3.811676998176468*^9, 
   3.8116770187252226`*^9}, {3.8116770811769533`*^9, 3.811677179000201*^9}, {
   3.8116772885251784`*^9, 3.8116772887384815`*^9}, {3.811677328167026*^9, 
   3.8116773381846514`*^9}, {3.811677380457821*^9, 3.811678016978605*^9}, {
   3.811678052374704*^9, 3.8116780603033834`*^9}, {3.8116781526853747`*^9, 
   3.8116781751618123`*^9}, {3.8116782181288347`*^9, 3.811678564575617*^9}, {
   3.811678600372427*^9, 3.811678675353895*^9}, {3.8116787397969923`*^9, 
   3.8116789550779243`*^9}, {3.811678991202678*^9, 3.8116789915569916`*^9}, {
   3.8116790478985095`*^9, 3.8116798675252404`*^9}, {3.811680055448635*^9, 
   3.8116802966952076`*^9}, {3.8116803412014074`*^9, 3.811680382058223*^9}, {
   3.811680435866626*^9, 3.8116804524784584`*^9}, {3.811680541643488*^9, 
   3.8116805595637226`*^9}, {3.8116806632453575`*^9, 3.811680869767335*^9}, {
   3.8116810660526*^9, 3.811681069094915*^9}, {3.811681214784238*^9, 
   3.8116812367264137`*^9}, {3.811686419888811*^9, 3.8116864400967007`*^9}, {
   3.8116865861668434`*^9, 3.8116866851034913`*^9}, {3.811686728082178*^9, 
   3.811686729638445*^9}, {3.8116868214652433`*^9, 3.8116868219037895`*^9}, {
   3.8116874260577793`*^9, 3.811687435011737*^9}, {3.8116874867761393`*^9, 
   3.8116875171271334`*^9}, {3.811737629906687*^9, 3.811737636571873*^9}, {
   3.811737724687482*^9, 3.811737740624199*^9}, {3.811737791717754*^9, 
   3.8117377989494123`*^9}, {3.8117379425795083`*^9, 3.811737949290308*^9}, {
   3.8117380199831705`*^9, 3.8117380205328712`*^9}, {3.8117380613015966`*^9, 
   3.8117380625688324`*^9}, {3.8117381231330476`*^9, 
   3.8117381233617764`*^9}, {3.8117382149212513`*^9, 
   3.8117382154115443`*^9}, {3.811741006491577*^9, 3.81174101040053*^9}, {
   3.811741052405089*^9, 3.81174106493443*^9}, {3.8117411428895645`*^9, 
   3.811741143833249*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e659b2c2-0850-4642-8fd0-0686ac18a270"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computations", "Subsubsection",
 CellChangeTimes->{{3.811681329740667*^9, 
  3.8116813326082144`*^9}},ExpressionUUID->"548dac54-7fca-449f-b199-\
01d05cc8db36"],

Cell["\<\
Compute the form factor commutator up to 3rd order (note: this takes some \
time)\
\>", "Text",
 CellChangeTimes->{{3.819104054473133*^9, 
  3.8191040737847457`*^9}},ExpressionUUID->"18edeea8-31cb-4725-83f0-\
38e37a21cd92"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"Not", "@", 
    RowBox[{"FileExistsQ", "[", "\"\<commutatoroperators.m\>\"", "]"}]}], ",",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"computeformfactorcommutator", "[", 
       RowBox[{"ComOp0", ",", "0"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"computeformfactorcommutator", "[", 
       RowBox[{"ComOp1", ",", "1"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"computeformfactorcommutator", "[", 
       RowBox[{"ComOp2", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"computeformfactorcommutator", "[", 
        RowBox[{"ComOp3", ",", "3"}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"computeformfactorcommutator", "[", 
        RowBox[{"ComOp4", ",", "4"}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<commutatoroperators.m\>\"", ",", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ComOp0", "[", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ComOp1", "[", 
         RowBox[{
         "\[Alpha]", ",", "\[Gamma]", ",", "\[Beta]", ",", "\[Delta]"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ComOp2", "[", 
         RowBox[{
         "\[Alpha]", ",", "\[Gamma]", ",", "\[Mu]", ",", "\[Beta]", ",", 
          "\[Delta]", ",", "\[Nu]"}], "]"}]}], 
       RowBox[{"(*", 
        RowBox[{",", "\[IndentingNewLine]", 
         RowBox[{"ComOp3", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Gamma]", ",", "\[Mu]", ",", "\[Rho]", ",", 
           "\[Beta]", ",", "\[Delta]", ",", "\[Nu]", ",", "\[Sigma]"}], "]"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"ComOp4", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Gamma]", ",", "\[Mu]", ",", "\[Rho]", ",", 
           "\[Kappa]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Nu]", ",", 
           "\[Sigma]", ",", "\[Lambda]"}], "]"}]}], "*)"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ComOp0", "[", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ComOp1", "[", 
        RowBox[{
        "\[Alpha]_", ",", "\[Gamma]_", ",", "\[Beta]_", ",", "\[Delta]_"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"ComOp2", "[", 
        RowBox[{
        "\[Alpha]_", ",", "\[Gamma]_", ",", "\[Mu]_", ",", "\[Beta]_", ",", 
         "\[Delta]_", ",", "\[Nu]_"}], "]"}]}], 
      RowBox[{"(*", 
       RowBox[{",", "\[IndentingNewLine]", 
        RowBox[{"ComOp3", "[", 
         RowBox[{
         "\[Alpha]_", ",", "\[Gamma]_", ",", "\[Mu]_", ",", "\[Rho]_", ",", 
          "\[Beta]_", ",", "\[Delta]_", ",", "\[Nu]_", ",", "\[Sigma]_"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ComOp4", "[", 
         RowBox[{
         "\[Alpha]_", ",", "\[Gamma]_", ",", "\[Mu]_", ",", "\[Rho]_", ",", 
          "\[Kappa]_", ",", "\[Beta]_", ",", "\[Delta]_", ",", "\[Nu]_", ",", 
          "\[Sigma]_", ",", "\[Lambda]_"}], "]"}]}], "*)"}], 
      "\[IndentingNewLine]", "}"}], "=", 
     RowBox[{"Get", "[", "\"\<commutatoroperators.m\>\"", "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8116805182122297`*^9, 3.811680533486781*^9}, {
   3.8116807682684183`*^9, 3.8116807904684725`*^9}, {3.811680845069899*^9, 
   3.8116808451543674`*^9}, {3.811680893589518*^9, 3.8116809722633967`*^9}, {
   3.811681092416694*^9, 3.811681155047662*^9}, {3.81168550880033*^9, 
   3.8116857460598497`*^9}, {3.8116857814775267`*^9, 
   3.8116859646086636`*^9}, {3.811686048582588*^9, 3.8116860718406186`*^9}, {
   3.81168723041439*^9, 3.8116872533002625`*^9}, {3.8320845767385883`*^9, 
   3.8320846347004123`*^9}, 3.833534892081592*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"69649e20-f52f-49a2-8277-02116dfdd98f"],

Cell[BoxData[{
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefInertHead", "[", 
    RowBox[{"dhead", ",", 
     RowBox[{"LinearQ", "\[Rule]", "True"}], ",", 
     RowBox[{"ContractThrough", "\[Rule]", "bmetric"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dheadrules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dhead", "[", 
       RowBox[{
        RowBox[{"bmetric", "[", "A__", "]"}], "B_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"bmetric", "[", "A", "]"}], 
       RowBox[{"dhead", "[", "B", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dhead", "[", 
       FractionBox["A_", "B_"], "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"dhead", "[", "A", "]"}], "B"], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "[", "B", "]"}], "==", "0"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dhead", "[", 
       RowBox[{"A_", " ", "B_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"dhead", "[", "A", "]"}], "B"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "[", "B", "]"}], "==", "0"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8116678414920816`*^9, 3.811667882091581*^9}, {
   3.811667915291216*^9, 3.811667922084589*^9}, {3.8116679847179985`*^9, 
   3.8116682274599066`*^9}, {3.8116682610357604`*^9, 
   3.8116682692512817`*^9}, {3.8116847059840484`*^9, 
   3.8116847180835323`*^9}, {3.8116847862877765`*^9, 
   3.8116848301512375`*^9}, {3.811684926800774*^9, 3.8116849279879475`*^9}, {
   3.8116849638443933`*^9, 3.811684973244322*^9}, {3.811756785681737*^9, 
   3.811756792385824*^9}, {3.8117597463740025`*^9, 3.81175976948001*^9}, {
   3.811824411508177*^9, 3.8118244119998617`*^9}, 3.8135743264485607`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"5162382a-6043-4d3e-87ae-cbcea238fed3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Interface", "Subsubsection",
 CellChangeTimes->{{3.8189121499537096`*^9, 3.818912160337785*^9}, {
   3.8190182493366756`*^9, 3.819018260631169*^9}, 
   3.819024203749329*^9},ExpressionUUID->"4a6c1f97-e6eb-491b-8df5-\
6d1eefbd51f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "commutederivatives", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"commutederivatives", "[", 
    RowBox[{"expr_", "/;", 
     RowBox[{
      RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}]}], "]"}], ":=", 
   RowBox[{"commutederivatives", "/@", "expr"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"commutederivatives", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"commfunc", ",", "\[IndentingNewLine]", "res"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"commfunc", "[", 
       RowBox[{"e_", "/;", 
        RowBox[{
         RowBox[{"Head", "[", "e", "]"}], "===", "Plus"}]}], "]"}], ":=", 
      RowBox[{"commfunc", "/@", "e"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"commfunc", "[", "e_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p", "=", 
           RowBox[{"RemoveTensors", "[", "e", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"t", "=", 
           RowBox[{"RemoveConstants", "[", "e", "]"}]}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "exprright", ",", 
          "\[IndentingNewLine]", "darg", ",", "\[IndentingNewLine]", "dindex",
           ",", "\[IndentingNewLine]", "argindices", ",", 
          "\[IndentingNewLine]", "argdummies", ",", "\[IndentingNewLine]", 
          "ddummy", ",", "\[IndentingNewLine]", "dummyrule", ",", 
          "\[IndentingNewLine]", "comop", ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "r"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "t", "]"}], "===", "Times"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"exprright", "=", "t"}], ";"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"exprright", "=", 
             RowBox[{"{", "t", "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
          ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"exprright", "=", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"exprright", ",", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"#", ",", "dhead"}], "]"}]}], "&"}]}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"exprright", "=", 
          RowBox[{
           RowBox[{"exprright", "//.", 
            RowBox[{
             RowBox[{"A_", "@", 
              RowBox[{"dhead", "[", "B_", "]"}]}], "\[RuleDelayed]", 
             RowBox[{"dhead", "[", "B", "]"}]}]}], "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"MatchQ", "[", 
             RowBox[{
              RowBox[{"Head", "[", "exprright", "]"}], ",", 
              RowBox[{"bCD", "[", "_", "]"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Print", "[", "\"\<no start with bCD\>\"", "]"}], ";"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", "e", "]"}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"darg", "=", 
          RowBox[{
          "exprright", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"dindex", "=", 
          RowBox[{"exprright", "\[LeftDoubleBracket]", 
           RowBox[{"0", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"argindices", "=", 
          RowBox[{"List", "@@", 
           RowBox[{
            RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "darg", "]"}]}]}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"argdummies", "=", 
          RowBox[{"DummyAs", "/@", "argindices"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ddummy", "=", 
          RowBox[{"DummyAs", "@", "dindex"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"dummyrule", "=", 
          RowBox[{"Thread", "[", 
           RowBox[{"argindices", "\[Rule]", "argdummies"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Switch", "[", 
          RowBox[{
           RowBox[{"Length", "[", "argindices", "]"}], ",", 
           "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comop", "=", 
             RowBox[{"ComOp0", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "dindex", "}"}], ",", "argindices", ",", 
                RowBox[{"{", 
                 RowBox[{"-", "ddummy"}], "}"}], ",", 
                RowBox[{"-", "argdummies"}]}], "]"}]}]}], ";"}], ",", 
           "\[IndentingNewLine]", "1", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comop", "=", 
             RowBox[{"ComOp1", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "dindex", "}"}], ",", "argindices", ",", 
                RowBox[{"{", 
                 RowBox[{"-", "ddummy"}], "}"}], ",", 
                RowBox[{"-", "argdummies"}]}], "]"}]}]}], ";"}], ",", 
           "\[IndentingNewLine]", "2", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comop", "=", 
             RowBox[{"ComOp2", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "dindex", "}"}], ",", "argindices", ",", 
                RowBox[{"{", 
                 RowBox[{"-", "ddummy"}], "}"}], ",", 
                RowBox[{"-", "argdummies"}]}], "]"}]}]}], ";"}], ",", 
           "\[IndentingNewLine]", "3", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"comop", "=", 
             RowBox[{"ComOp3", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "dindex", "}"}], ",", "argindices", ",", 
                RowBox[{"{", 
                 RowBox[{"-", "ddummy"}], "}"}], ",", 
                RowBox[{"-", "argdummies"}]}], "]"}]}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"t", "/.", 
           RowBox[{
            RowBox[{"dhead", "[", 
             RowBox[{
              RowBox[{"bCD", "[", "dindex", "]"}], "@", "darg"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"comopplaceholder", " ", 
             RowBox[{
              RowBox[{"bCD", "[", "ddummy", "]"}], "@", 
              RowBox[{"dhead", "[", 
               RowBox[{"darg", "/.", "dummyrule"}], "]"}]}]}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"r", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "_", "]"}], "@", "comopplaceholder"}], 
            "\[RuleDelayed]", "0"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"r", "/.", 
           RowBox[{"comopplaceholder", "\[Rule]", "comop"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"r", "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{
           RowBox[{"r", "/.", 
            RowBox[{"fG", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"p", "/.", 
                 RowBox[{"\[CapitalDelta]", "\[Rule]", "#"}]}], ")"}], "&"}], 
              ")"}]}]}], "//", "CollectTensors"}]}], ";", 
         "\[IndentingNewLine]", "r"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{"commfunc", ",", 
        RowBox[{
         RowBox[{"fG", "[", "\[CapitalDelta]", "]"}], 
         RowBox[{"RemoveConstants", "[", "expr", "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "/.", 
       RowBox[{"fG", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RemoveTensors", "[", "expr", "]"}], "/.", 
            RowBox[{"\[CapitalDelta]", "\[Rule]", "#"}]}], ")"}], "&"}], 
         ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", "res"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811667768752203*^9, 3.811667826386647*^9}, {
   3.811667894501749*^9, 3.8116678996105595`*^9}, {3.811668379120192*^9, 
   3.81166844106364*^9}, {3.8116684861915655`*^9, 3.811668537427497*^9}, {
   3.8116686009667788`*^9, 3.811668607617453*^9}, {3.8116686967741137`*^9, 
   3.8116687293173294`*^9}, {3.811668771819012*^9, 3.811669017910132*^9}, {
   3.8116692384107924`*^9, 3.8116693572471848`*^9}, {3.8116694147337465`*^9, 
   3.811669500086195*^9}, {3.8116696118007326`*^9, 3.8116697057310553`*^9}, {
   3.8116699631191564`*^9, 3.811669976547268*^9}, 3.811681878451398*^9, 
   3.811681915957906*^9, {3.8116819728415546`*^9, 3.81168199318017*^9}, {
   3.8116820307238207`*^9, 3.811682084015304*^9}, {3.8116821532348557`*^9, 
   3.8116822907600975`*^9}, {3.811682350586624*^9, 3.811682449600355*^9}, {
   3.811682506888459*^9, 3.811682507921997*^9}, {3.8116825515562696`*^9, 
   3.8116826069413614`*^9}, {3.811682684727471*^9, 3.8116827136965814`*^9}, {
   3.8116828793412757`*^9, 3.8116828960592575`*^9}, {3.8116829268095922`*^9, 
   3.8116829318663993`*^9}, 3.811682980928885*^9, 3.811683512867478*^9, {
   3.811685147300906*^9, 3.811685352526158*^9}, {3.811753752732699*^9, 
   3.8117537583512125`*^9}, {3.8117538294393806`*^9, 3.811753829593115*^9}, {
   3.818765270677924*^9, 3.8187652754408884`*^9}, {3.8187653108638887`*^9, 
   3.81876534046179*^9}, {3.8187653880496197`*^9, 3.8187653905210805`*^9}, {
   3.818765462690668*^9, 3.8187654717011504`*^9}, {3.818765582446301*^9, 
   3.8187656266707993`*^9}, {3.8188475795508995`*^9, 
   3.8188476241435213`*^9}, {3.8189129232829657`*^9, 3.818912932719863*^9}, {
   3.818913014994672*^9, 3.818913021580926*^9}, {3.8189130567037463`*^9, 
   3.8189130741238585`*^9}, {3.8190109720559587`*^9, 3.819010980416299*^9}, {
   3.819011109690668*^9, 3.8190111236324496`*^9}, {3.8190111867389746`*^9, 
   3.8190111946714764`*^9}, {3.8190112542743425`*^9, 3.819011352590303*^9}, {
   3.819011567635373*^9, 3.819011591060923*^9}, {3.819015162635331*^9, 
   3.8190151790120945`*^9}, {3.8190152332492905`*^9, 
   3.8190152571508293`*^9}, {3.8190153287126627`*^9, 3.819015345331897*^9}, {
   3.8190154263914137`*^9, 3.8190154606988297`*^9}, {3.8190157092549286`*^9, 
   3.819015728630728*^9}, {3.819018317488908*^9, 3.8190185902083764`*^9}, {
   3.819018659941681*^9, 3.819018766893502*^9}, {3.819018825847528*^9, 
   3.8190188712431226`*^9}, {3.8190189211636953`*^9, 
   3.8190192916386414`*^9}, {3.8190193311896935`*^9, 
   3.8190196497943573`*^9}, {3.819019781508439*^9, 3.8190197848155003`*^9}, 
   3.8190198948666515`*^9, {3.8190209462217684`*^9, 3.819020975037365*^9}, {
   3.8190240978283525`*^9, 3.8190240982838044`*^9}, {3.819024197839444*^9, 
   3.819024200657776*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9a172f4d-e3c4-4cb8-9038-7395dc39efd1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Collect Laplacians to right", "Subsection",
 CellChangeTimes->{{3.818912089861251*^9, 
  3.8189120946064463`*^9}},ExpressionUUID->"2346e6fc-7843-443d-b3bd-\
0190fe575887"],

Cell[TextData[{
 "We define a function that commutes Laplacians as far as possible to the \
right, and then replaces it by a constant symbol.\nThus, ",
 Cell[BoxData[
  FormBox["collectlaplacianstoright", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "93f5f628-1336-43d6-b1cb-711c7245772b"],
 " tries to write all derivative expressions as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Del]", "..."}], 
    RowBox[{"\[Del]", 
     SuperscriptBox["\[CapitalDelta]", "n"]}], "X"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "885c24d8-0b40-4b5f-a7d9-4f2cd2538166"],
 "."
}], "Text",
 CellChangeTimes->{{3.8191039357725086`*^9, 3.819103990701146*^9}, {
  3.833544103715017*^9, 
  3.833544153971981*^9}},ExpressionUUID->"9df1fcfa-85d5-4d83-8df2-\
421f3d5bd13f"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "collectlaplacianstoright", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"collectlaplacianstoright", "[", 
    RowBox[{"head_", ",", 
     RowBox[{"laplacian_", ":", "\[CapitalDelta]"}]}], "]"}], "[", "expr_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rule1", ",", "loopmodule", ",", "res"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Collect", " ", "contracted", " ", "derivatives"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rule1", "=", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{
           RowBox[{"bCD", "[", "b_", "]"}], "@", "A_"}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"CommuteCovDs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", 
             RowBox[{
              RowBox[{"bCD", "[", "b", "]"}], "@", "A"}]}], ",", "bCD", ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "a"}], "}"}]}], "]"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"bCD", "[", 
                 RowBox[{"-", "a"}], "]"}], "@", "C_"}], "/;", 
               RowBox[{"Not", "@", 
                RowBox[{"FreeQ", "[", 
                 RowBox[{"C", ",", "head"}], "]"}]}]}]}], "]"}]}], "&&", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", 
                RowBox[{"-", "b"}], "]"}], "@", "C_"}], "/;", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"C", ",", "head"}], "]"}]}]}]}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", 
           RowBox[{"-", "a_"}], "]"}], "@", 
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", 
           RowBox[{
            RowBox[{"bCD", "[", "b_", "]"}], "@", "A_"}]}]}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"CommuteCovDs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", 
              RowBox[{"-", "a"}], "]"}], "@", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", 
              RowBox[{
               RowBox[{"bCD", "[", "b", "]"}], "@", "A"}]}]}], ",", "bCD", 
            ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "a"}], "}"}]}], "]"}], "/;", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"A", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", 
               RowBox[{"-", "b"}], "]"}], "@", "C_"}], "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"C", ",", "head"}], "]"}]}]}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"expr", "//.", "rule1"}], "//", "CollectTensors"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//.", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", 
          RowBox[{"-", "a_"}], "]"}], "@", 
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{"head", "[", "A___", "]"}]}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", "laplacian"}], " ", 
         RowBox[{"head", "[", "A", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.817617939038557*^9, 3.817618068176612*^9}, {
  3.8176181208543663`*^9, 3.817618139840563*^9}, {3.817618202226594*^9, 
  3.8176185588523293`*^9}, {3.817618611193342*^9, 3.8176186347455025`*^9}, {
  3.817618664986313*^9, 3.8176186694434476`*^9}, {3.8176187223915405`*^9, 
  3.8176187682653036`*^9}, {3.8176189718210864`*^9, 3.8176190744728155`*^9}, {
  3.817619136753785*^9, 3.817619288520671*^9}, {3.8176193680515337`*^9, 
  3.8176193694196825`*^9}, {3.8176195241105595`*^9, 3.81761953792008*^9}, {
  3.8187429412861724`*^9, 3.8187429414202957`*^9}, {3.81874318633832*^9, 
  3.818743238536968*^9}, {3.8187433044996414`*^9, 3.81874336626999*^9}, {
  3.832084671363927*^9, 3.832084676046584*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"484405bc-c95a-4469-a79f-661700ce2c5f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-point function", "Section",
 CellChangeTimes->{{3.811569945772323*^9, 
  3.811569948471086*^9}},ExpressionUUID->"0dc7e93a-3360-41d3-92f5-\
4021a507e9b9"],

Cell[CellGroupData[{

Cell["Dynamics", "Subsection",
 CellChangeTimes->{{3.8136475264989605`*^9, 
  3.81364752954156*^9}},ExpressionUUID->"0ba2cc0f-fcac-4c84-8f5f-\
efafef2a9c6c"],

Cell["\<\
We use the Einstein-Hilbert action minimally coupled to a scalar field.\
\>", "Text",
 CellChangeTimes->{{3.813647530436284*^9, 
  3.813647552037434*^9}},ExpressionUUID->"ccda348b-f45c-42a8-b6d2-\
71ec6544bf46"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]", "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefConstantSymbol", "[", 
    RowBox[{"GN", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(G\), \(N\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8136491412323923`*^9, 3.813649145126954*^9}, {
  3.813649838797268*^9, 3.813649847474837*^9}, {3.8159012515539627`*^9, 
  3.8159012567603874`*^9}, {3.8159750768039503`*^9, 3.8159750915312414`*^9}, {
  3.815976306465393*^9, 3.8159763218164816`*^9}, {3.847444366547434*^9, 
  3.8474443673203397`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a10b27cc-ae55-4f58-960e-fc93c2f0abc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<Gamma2grav.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2grav", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", "%"}], ";"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2grav", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"16", "\[Pi]", " ", "GN"}]], 
              SqrtBox[
               RowBox[{"-", 
                RowBox[{"Detmetric", "[", "]"}]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "\[CapitalLambda]"}], "+", 
                RowBox[{"RicciScalarCD", "[", "]"}]}], ")"}]}], "//", 
             RowBox[{"SeparateMetric", "[", "metric", "]"}]}], "//", 
            "WeylToRiemann"}], "//", "RiemannDownToRiemann"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"Perturbed", "[", 
           RowBox[{"res", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"ExpandPerturbation", "@", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"res", ",", "\[Epsilon]", ",", "2"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            FractionBox["res", 
             SqrtBox[
              RowBox[{"-", 
               RowBox[{"Detbmetric", "[", "]"}]}]]], "/.", 
            "backgroundfieldrule"}], "//", "CollectTensors"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{
               RowBox[{"VarD", "[", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{
                   RowBox[{"-", "\[Mu]"}], ",", 
                   RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "bCD"}], "]"}], "[", 
               "res", "]"}]}], "//", "CollectTensors"}], "//", 
            "SymmetrizeCovDs"}], "//", "CollectTensors"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\"\<Gamma2grav.m\>\"", ",", "res"}], "]"}], ";", 
         "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.833539041913941*^9, 3.8335391313722944`*^9}, 
   3.8335391948789344`*^9, {3.833540275497876*^9, 3.8335402881882296`*^9}, {
   3.8474443309736013`*^9, 3.8474443437846775`*^9}, {3.8474445948576527`*^9, 
   3.8474446047601166`*^9}, {3.8481181549915333`*^9, 3.848118156643816*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0d788427-4bc5-4214-964a-c01fb4434bb5"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", "RR", "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815981968349633*^9, 3.815981990707703*^9}, 
   3.8159833947462645`*^9, {3.8191042186607375`*^9, 3.8191042226511755`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"46a806f4-a7a1-4f69-96d3-0d9113c05af5"],

Cell[TextData[{
 "Compute the on-shell relations of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9dab788d-ee4a-4018-b980-0742912e5a66"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8478765644974213`*^9, 
  3.847876585507777*^9}},ExpressionUUID->"e4ac2d87-e46d-49a4-8317-\
d28353cda63f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", "\[Pi]", " ", "GN"}]], 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"Detmetric", "[", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "\[CapitalLambda]"}], "-", 
     RowBox[{"RicciScalarCD", "[", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandPerturbation", "@", 
   RowBox[{"Perturbation", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["%", 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"Detbmetric", "[", "]"}]}]]], "/.", "backgroundfieldrule"}], "//",
    "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"VarD", "[", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "bCD"}], "]"}], "[", "%", 
      "]"}], "//", "CollectTensors"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "bR"}], "]"}], "&"}]}], "//", 
   RowBox[{"Map", "[", "FullSimplify", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "\[Equal]", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SuperscriptBox["bR", "2"], "\[Rule]", "RR"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SolveConstants", "[", 
      RowBox[{"%", ",", "bR"}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"RR", "\[Rule]", 
     SuperscriptBox["bR", "2"]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SolveConstants", "[", 
      RowBox[{"%%", ",", "\[CapitalLambda]"}], "]"}], "\[LeftDoubleBracket]", 
     "1", "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"RR", "\[Rule]", 
     SuperscriptBox["bR", "2"]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SolveConstants", "[", 
      RowBox[{"%%%", ",", "RR"}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"RR", "\[Rule]", 
     SuperscriptBox["bR", "2"]}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"onshellbackgroundrules", "=", 
  RowBox[{"{", 
   RowBox[{"%%%", ",", "%%", ",", "%"}], "}"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.81597525292274*^9, 3.8159755054607644`*^9}, {
   3.8159755611678925`*^9, 3.8159755730616817`*^9}, {3.8159756220021625`*^9, 
   3.815975624871771*^9}, {3.815975665353115*^9, 3.8159756915901504`*^9}, 
   3.8159757655910864`*^9, {3.815975801753602*^9, 3.8159758037793875`*^9}, {
   3.8159760497006407`*^9, 3.8159760636663218`*^9}, 3.8159762966890793`*^9, {
   3.8159801377729073`*^9, 3.815980206162967*^9}, {3.815980291847457*^9, 
   3.815980319667268*^9}, {3.815982002921627*^9, 3.815982023411687*^9}, {
   3.8203216983265615`*^9, 3.8203217014925504`*^9}, {3.8203224347276545`*^9, 
   3.8203225593655677`*^9}, {3.820322652666356*^9, 3.8203226934618344`*^9}, {
   3.820322770179473*^9, 3.8203227719712625`*^9}, {3.8226631973371534`*^9, 
   3.8226632243750887`*^9}, {3.8474445877211704`*^9, 3.8474446071289496`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d22d47b7-3b22-42ee-95a9-1dbfa5e4bcdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        OverscriptBox["R", "_"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`bR,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["g", "_"], 
           StyleBox[GridBox[{
              {"\[Mu]", "\[Nu]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
       Editable->False]}], 
     RowBox[{"32", " ", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]"}]]}], "+", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalLambda]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalLambda],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["g", "_"], 
          StyleBox[GridBox[{
             {"\[Mu]", "\[Nu]"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
      Editable->False]}], 
    RowBox[{"16", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox["G", "N"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GN,
      Editable->False], " ", "\[Pi]"}]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.8159753314253645`*^9, 3.815975506428855*^9}, {
   3.815975562683011*^9, 3.815975573554589*^9}, 3.8159756252434416`*^9, {
   3.815975668258154*^9, 3.8159756919876194`*^9}, 3.8159757667333536`*^9, 
   3.815975804252508*^9, 3.8159758679784694`*^9, {3.815976060657471*^9, 
   3.8159760645502024`*^9}, 3.815977191719988*^9, {3.8159801410165477`*^9, 
   3.8159802066622667`*^9}, {3.8159803019909363`*^9, 
   3.8159803201302958`*^9}, {3.815982010670787*^9, 3.8159820238113456`*^9}, 
   3.815983458321312*^9, 3.819104234675558*^9, 3.8191069845194817`*^9, 
   3.819107027063961*^9, 3.819111444493663*^9, {3.8193594937960863`*^9, 
   3.819359521574445*^9}, 3.819359569085965*^9, 3.820210236846627*^9, 
   3.8203199318719645`*^9, 3.82032170230591*^9, 3.8203218983218236`*^9, {
   3.820322435253578*^9, 3.820322442688959*^9}, {3.8203224738746295`*^9, 
   3.8203225285695543`*^9}, 3.8203225597954507`*^9, {3.8203226650695157`*^9, 
   3.8203226938803053`*^9}, 3.8203227730149784`*^9, 3.8203229589904118`*^9, 
   3.8203233076945286`*^9, 3.8203397481674504`*^9, 3.8203454014606667`*^9, 
   3.820348004590395*^9, 3.82034876767248*^9, 3.8203512365827675`*^9, 
   3.820352678632801*^9, 3.820354008611966*^9, 3.8205547731333957`*^9, 
   3.8205616716820345`*^9, 3.8205697012522783`*^9, 3.8205797860055027`*^9, 
   3.8205870286597695`*^9, 3.820642426830896*^9, 3.8206473937924857`*^9, 
   3.8206478984846287`*^9, 3.8206489296091394`*^9, 3.8206585324795523`*^9, 
   3.8206725850852933`*^9, 3.8207226956420417`*^9, 3.820734628531192*^9, 
   3.8207347041636314`*^9, 3.820750469793951*^9, 3.8207535111906824`*^9, 
   3.8208350316376886`*^9, 3.8209077036137137`*^9, 3.8213391117943134`*^9, 
   3.8213570285081415`*^9, 3.8213571557330437`*^9, 3.8213581720169096`*^9, 
   3.8213589578419414`*^9, 3.8214196762966084`*^9, 3.8214366161763678`*^9, 
   3.821445135302873*^9, 3.8214469121120806`*^9, 3.8214501729410324`*^9, 
   3.821452188619065*^9, 3.82145291450128*^9, 3.8215056960483093`*^9, 
   3.8225444207335024`*^9, 3.822648244688038*^9, 3.822661702397299*^9, 
   3.822663260450025*^9, 3.822734534413039*^9, 3.823065142829176*^9, 
   3.823927865052641*^9, 3.82393796194271*^9, 3.8239390424794006`*^9, 
   3.82396980951147*^9, 3.8239698763953733`*^9, 3.8260848948038177`*^9, 
   3.8260918509426193`*^9, 3.8261223570630007`*^9, 3.826180092213992*^9, 
   3.8267872954238234`*^9, 3.8268837239173336`*^9, 3.8268860368961935`*^9, 
   3.8268870979766493`*^9, 3.8269493037994013`*^9, 3.8269665639176197`*^9, 
   3.827232286847901*^9, 3.8272873313480253`*^9, 3.82729184582861*^9, 
   3.827394257727296*^9, 3.8275504512536163`*^9, 3.8278090142900124`*^9, 
   3.82782706519954*^9, 3.8278404044477687`*^9, 3.827896269649203*^9, 
   3.828679814818058*^9, 3.829803526881116*^9, 3.831788485443118*^9, 
   3.8320427196170855`*^9, 3.832060641392123*^9, 3.83208473834864*^9, 
   3.8335348768278017`*^9, 3.83353656830292*^9, 3.8335404280367637`*^9, 
   3.8335406271735907`*^9, 3.8335420381508203`*^9, 3.8335421218743186`*^9, 
   3.8335424402987394`*^9, 3.8335427104252768`*^9, 3.833543508853567*^9, 
   3.8335573568738766`*^9, {3.833560536303876*^9, 3.833560566012532*^9}, 
   3.8335606663838863`*^9, 3.833565901002223*^9, 3.833566541071604*^9, 
   3.833568988912875*^9, 3.8336051790271015`*^9, 3.847444368570854*^9, 
   3.847444567451618*^9, 3.8474446519526596`*^9, 3.847445003186127*^9, 
   3.8474451566427326`*^9, 3.8478588525018997`*^9, 3.8478770148467293`*^9, 
   3.847877115182771*^9, {3.848117799304878*^9, 3.8481178269209237`*^9}, 
   3.8481181824180264`*^9, 3.8481190060668287`*^9, 3.848123858789031*^9, 
   3.8481241035529547`*^9, 3.848125744414973*^9, 3.848128788537671*^9, 
   3.848128850089037*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"9b912505-4c4b-47f3-96a5-e65eff0dc1d9"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"1\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"}\\\"}]\\) does not exist.\"", 2, 48, 2, 32615710030038326922, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.847444368214368*^9, 3.8474445671413045`*^9, 3.847444651860374*^9, 
   3.8474450032382526`*^9, 3.8474451566847553`*^9, 3.847858852570541*^9, 
   3.8478770128088617`*^9, 3.847877115237561*^9, {3.848117799296898*^9, 
   3.848117826957323*^9}, 3.8481181824537096`*^9, 3.848119006121513*^9, 
   3.848123858854291*^9, 3.848124103602362*^9, 3.8481257444906487`*^9, 
   3.848128788651368*^9, 3.84812885016389*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ff0d4c5f-c09b-42dc-b8a0-c9771b83b9c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       OverscriptBox["R", "_"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bR,
      Editable->False], "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[CapitalLambda]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalLambda],
        Editable->False]}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalLambda]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalLambda],
      Editable->False], "\[Rule]", 
     FractionBox[
      RowBox[{
       InterpretationBox[
        StyleBox[
         OverscriptBox["R", "_"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bR,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimd,
          Editable->False]}], ")"}]}], 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False]}]]}], "}"}], ",", 
   RowBox[{
    RowBox[{"{", "}"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8159753314253645`*^9, 3.815975506428855*^9}, {
   3.815975562683011*^9, 3.815975573554589*^9}, 3.8159756252434416`*^9, {
   3.815975668258154*^9, 3.8159756919876194`*^9}, 3.8159757667333536`*^9, 
   3.815975804252508*^9, 3.8159758679784694`*^9, {3.815976060657471*^9, 
   3.8159760645502024`*^9}, 3.815977191719988*^9, {3.8159801410165477`*^9, 
   3.8159802066622667`*^9}, {3.8159803019909363`*^9, 
   3.8159803201302958`*^9}, {3.815982010670787*^9, 3.8159820238113456`*^9}, 
   3.815983458321312*^9, 3.819104234675558*^9, 3.8191069845194817`*^9, 
   3.819107027063961*^9, 3.819111444493663*^9, {3.8193594937960863`*^9, 
   3.819359521574445*^9}, 3.819359569085965*^9, 3.820210236846627*^9, 
   3.8203199318719645`*^9, 3.82032170230591*^9, 3.8203218983218236`*^9, {
   3.820322435253578*^9, 3.820322442688959*^9}, {3.8203224738746295`*^9, 
   3.8203225285695543`*^9}, 3.8203225597954507`*^9, {3.8203226650695157`*^9, 
   3.8203226938803053`*^9}, 3.8203227730149784`*^9, 3.8203229589904118`*^9, 
   3.8203233076945286`*^9, 3.8203397481674504`*^9, 3.8203454014606667`*^9, 
   3.820348004590395*^9, 3.82034876767248*^9, 3.8203512365827675`*^9, 
   3.820352678632801*^9, 3.820354008611966*^9, 3.8205547731333957`*^9, 
   3.8205616716820345`*^9, 3.8205697012522783`*^9, 3.8205797860055027`*^9, 
   3.8205870286597695`*^9, 3.820642426830896*^9, 3.8206473937924857`*^9, 
   3.8206478984846287`*^9, 3.8206489296091394`*^9, 3.8206585324795523`*^9, 
   3.8206725850852933`*^9, 3.8207226956420417`*^9, 3.820734628531192*^9, 
   3.8207347041636314`*^9, 3.820750469793951*^9, 3.8207535111906824`*^9, 
   3.8208350316376886`*^9, 3.8209077036137137`*^9, 3.8213391117943134`*^9, 
   3.8213570285081415`*^9, 3.8213571557330437`*^9, 3.8213581720169096`*^9, 
   3.8213589578419414`*^9, 3.8214196762966084`*^9, 3.8214366161763678`*^9, 
   3.821445135302873*^9, 3.8214469121120806`*^9, 3.8214501729410324`*^9, 
   3.821452188619065*^9, 3.82145291450128*^9, 3.8215056960483093`*^9, 
   3.8225444207335024`*^9, 3.822648244688038*^9, 3.822661702397299*^9, 
   3.822663260450025*^9, 3.822734534413039*^9, 3.823065142829176*^9, 
   3.823927865052641*^9, 3.82393796194271*^9, 3.8239390424794006`*^9, 
   3.82396980951147*^9, 3.8239698763953733`*^9, 3.8260848948038177`*^9, 
   3.8260918509426193`*^9, 3.8261223570630007`*^9, 3.826180092213992*^9, 
   3.8267872954238234`*^9, 3.8268837239173336`*^9, 3.8268860368961935`*^9, 
   3.8268870979766493`*^9, 3.8269493037994013`*^9, 3.8269665639176197`*^9, 
   3.827232286847901*^9, 3.8272873313480253`*^9, 3.82729184582861*^9, 
   3.827394257727296*^9, 3.8275504512536163`*^9, 3.8278090142900124`*^9, 
   3.82782706519954*^9, 3.8278404044477687`*^9, 3.827896269649203*^9, 
   3.828679814818058*^9, 3.829803526881116*^9, 3.831788485443118*^9, 
   3.8320427196170855`*^9, 3.832060641392123*^9, 3.83208473834864*^9, 
   3.8335348768278017`*^9, 3.83353656830292*^9, 3.8335404280367637`*^9, 
   3.8335406271735907`*^9, 3.8335420381508203`*^9, 3.8335421218743186`*^9, 
   3.8335424402987394`*^9, 3.8335427104252768`*^9, 3.833543508853567*^9, 
   3.8335573568738766`*^9, {3.833560536303876*^9, 3.833560566012532*^9}, 
   3.8335606663838863`*^9, 3.833565901002223*^9, 3.833566541071604*^9, 
   3.833568988912875*^9, 3.8336051790271015`*^9, 3.847444368570854*^9, 
   3.847444567451618*^9, 3.8474446519526596`*^9, 3.847445003186127*^9, 
   3.8474451566427326`*^9, 3.8478588525018997`*^9, 3.8478770148467293`*^9, 
   3.847877115182771*^9, {3.848117799304878*^9, 3.8481178269209237`*^9}, 
   3.8481181824180264`*^9, 3.8481190060668287`*^9, 3.848123858789031*^9, 
   3.8481241035529547`*^9, 3.848125744414973*^9, 3.848128788537671*^9, 
   3.8481288501812725`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"d4d0d486-134f-4d98-8535-262eb7d450e9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge fixing", "Subsection",
 CellChangeTimes->{{3.8118749090227838`*^9, 
  3.8118749104822273`*^9}},ExpressionUUID->"7ff4c124-4df9-4f0f-a2b3-\
97f92ee49370"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", "\[Alpha]gf", "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefConstantSymbol", "[", "\[Beta]gf", "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811874988973692*^9, 3.8118750026663513`*^9}, {
  3.8320847841385837`*^9, 3.8320847847260885`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"74dcf548-e3b8-4cfb-b393-69199d61150b"],

Cell["Define a 2-parameter family of De Donder-type gauge fixings:", "Text",
 CellChangeTimes->{{3.8478765927147727`*^9, 
  3.8478766075395193`*^9}},ExpressionUUID->"62b83b1d-96cf-4c3e-a66e-\
c5ff4636bfb6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FPvector", "[", 
   RowBox[{"-", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", "b"}], "]"}], 
      RowBox[{
       RowBox[{"bCD", "[", "a", "]"}], "@", 
       RowBox[{"metric", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Beta]gf"}], ")"}], "dimd"], " ", 
      RowBox[{"bmetric", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{
       RowBox[{"bCD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"metric", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalGamma]gf", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Mu]", "=", 
        RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}], ",", 
       RowBox[{"\[Nu]", "=", 
        RowBox[{"DummyIn", "[", "Tangentspacetime", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"2", "\[Alpha]gf"}]], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Detbmetric", "[", "]"}], "]"}], 
      RowBox[{"bmetric", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
      RowBox[{"FPvector", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], 
      RowBox[{"FPvector", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.811875062091386*^9, 3.811875220995164*^9, 3.811875297715161*^9, {
   3.813482052050016*^9, 3.813482064103814*^9}, {3.8134821455344424`*^9, 
   3.8134821563606114`*^9}, {3.8134822335216236`*^9, 3.8134822410051427`*^9}, 
   3.8203198298800836`*^9, 3.8226616438466268`*^9, 3.848124070535705*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"ef843f81-ef62-4ffa-802d-d6c3119e3611"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Perturbed", "[", 
   RowBox[{"\[CapitalGamma]gf", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandPerturbation", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", "\[Epsilon]", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["%", 
      SqrtBox[
       RowBox[{"Detbmetric", "[", "]"}]]], "/.", "backgroundfieldrule"}], "/.", 
    RowBox[{"bgh", "\[RuleDelayed]", "Zero"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       RowBox[{"VarD", "[", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "bCD"}], "]"}], "[", "%", 
       "]"}]}], "//", "CollectTensors"}], "//", "SymmetrizeCovDs"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2gf", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", "\[Pi]", " ", "GN"}]], "%"}], "//", 
   "CollectTensors"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8118749579312315`*^9, 3.8118750587494555`*^9}, {
   3.811875235482975*^9, 3.811875349249504*^9}, {3.812085223789762*^9, 
   3.8120852355813084`*^9}, {3.8120852674898815`*^9, 3.812085271778446*^9}, {
   3.812085307423103*^9, 3.8120853231230335`*^9}, {3.813647479134701*^9, 
   3.8136474801979275`*^9}, {3.8136479479351835`*^9, 
   3.8136480041585636`*^9}, {3.813648094033897*^9, 3.8136480958557987`*^9}, {
   3.813649881802395*^9, 3.813649884311102*^9}, {3.813652064720565*^9, 
   3.8136520677276697`*^9}, 3.822661647686874*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"7bef2bbd-ff00-4ba6-8b4a-92b405bb9985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[
       OverscriptBox["R", "_"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bR,
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["g", "_"], 
          StyleBox[GridBox[{
             {"\[Mu]", "\[Nu]"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"h", 
          StyleBox[GridBox[{
             {"\[Alpha]", " "},
             {" ", "\[Alpha]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]],
      Editable->False]}], 
    RowBox[{
     RowBox[{"64", " ", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[Alpha]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Alpha]gf,
       Editable->False]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], "2"], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[Alpha]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Alpha]gf,
       Editable->False]}]}]]}], "+", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox[
      OverscriptBox["R", "_"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bR,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`h[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False]}], 
   RowBox[{
    RowBox[{"64", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox["G", "N"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GN,
      Editable->False], " ", "\[Pi]", " ", 
     InterpretationBox[
      StyleBox["\[Alpha]gf",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Alpha]gf,
      Editable->False]}], "-", 
    RowBox[{"64", " ", 
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimd,
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox["G", "N"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GN,
      Editable->False], " ", "\[Pi]", " ", 
     InterpretationBox[
      StyleBox["\[Alpha]gf",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Alpha]gf,
      Editable->False]}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      InterpretationBox[
       StyleBox["\[Beta]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Beta]gf,
       Editable->False]}], ")"}], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[Del]", "_"], 
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "    "], GridBox[{
          {"h", 
           StyleBox[GridBox[{
              {"\[Alpha]", "\[Beta]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]][
       $CellContext`h[$CellContext`\[Alpha], $CellContext`\[Beta]]],
      Editable->False], ")"}]}], 
   RowBox[{"32", " ", 
    InterpretationBox[
     StyleBox["d",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`dimd,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[
      SubscriptBox["G", "N"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`GN,
     Editable->False], " ", "\[Pi]", " ", 
    InterpretationBox[
     StyleBox["\[Alpha]gf",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Alpha]gf,
     Editable->False]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       InterpretationBox[
        StyleBox["\[Beta]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Beta]gf,
        Editable->False]}], ")"}], "2"], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[Del]", "_"], 
         RowBox[{"  ", "\[Beta]", ")"}], 
         RowBox[{"(", "\[Beta]", "  "}]], GridBox[{
          {"h", 
           StyleBox[GridBox[{
              {"\[Alpha]", " "},
              {" ", "\[Alpha]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[$CellContext`\[Beta], -$CellContext`\[Beta]][
       $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]]],
      Editable->False], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimd,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox[
      SubscriptBox["G", "N"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`GN,
     Editable->False], " ", "\[Pi]", " ", 
    InterpretationBox[
     StyleBox["\[Alpha]gf",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Alpha]gf,
     Editable->False]}]], "+", 
  FractionBox[
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Mu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Nu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Nu], $CellContext`\[Alpha]]],
    Editable->False], 
   RowBox[{"64", " ", 
    InterpretationBox[
     StyleBox[
      SubscriptBox["G", "N"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`GN,
     Editable->False], " ", "\[Pi]", " ", 
    InterpretationBox[
     StyleBox["\[Alpha]gf",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Alpha]gf,
     Editable->False]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      InterpretationBox[
       StyleBox["\[Beta]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Beta]gf,
       Editable->False]}], ")"}], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[Del]", "_"], "    ", 
         RowBox[{"(", "\[Mu]\[Nu]", ")"}]], GridBox[{
          {"h", 
           StyleBox[GridBox[{
              {"\[Alpha]", " "},
              {" ", "\[Alpha]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[$CellContext`\[Mu], $CellContext`\[Nu]][
       $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]]],
      Editable->False], ")"}]}], 
   RowBox[{"32", " ", 
    InterpretationBox[
     StyleBox["d",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`dimd,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[
      SubscriptBox["G", "N"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`GN,
     Editable->False], " ", "\[Pi]", " ", 
    InterpretationBox[
     StyleBox["\[Alpha]gf",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Alpha]gf,
     Editable->False]}]], "+", 
  FractionBox[
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Nu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Nu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Mu], $CellContext`\[Alpha]]],
    Editable->False], 
   RowBox[{"64", " ", 
    InterpretationBox[
     StyleBox[
      SubscriptBox["G", "N"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`GN,
     Editable->False], " ", "\[Pi]", " ", 
    InterpretationBox[
     StyleBox["\[Alpha]gf",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Alpha]gf,
     Editable->False]}]]}]], "Output",
 CellChangeTimes->{{3.8118750087427425`*^9, 3.811875066432703*^9}, {
   3.811875226071096*^9, 3.8118753021013575`*^9}, 3.811875352684855*^9, {
   3.812085207122969*^9, 3.812085238194008*^9}, 3.81208527276525*^9, 
   3.8120853082093983`*^9, 3.8120853413235636`*^9, 3.8120912598458185`*^9, 
   3.812092940646577*^9, 3.812099069689142*^9, 3.8121009561874685`*^9, 
   3.8121017775031204`*^9, 3.8122617071811604`*^9, 3.8122700557507343`*^9, 
   3.812346670854903*^9, 3.8123477418989706`*^9, 3.8123491836082244`*^9, 
   3.812349223082505*^9, 3.812349361036619*^9, 3.8123519129451113`*^9, 
   3.81235194489825*^9, 3.8123602679942513`*^9, 3.8124502919645023`*^9, 
   3.8124506668554344`*^9, 3.812543343357517*^9, 3.813476059940082*^9, 
   3.8134820793334537`*^9, {3.81348222011201*^9, 3.8134822609328237`*^9}, 
   3.813482298097685*^9, 3.8134828568012457`*^9, 3.8135726013380227`*^9, 
   3.813572967828657*^9, 3.8135748290365696`*^9, 3.8135756721129084`*^9, 
   3.813576211972088*^9, 3.8135766619135923`*^9, 3.8135783261900153`*^9, 
   3.813632865488291*^9, 3.8136474808567038`*^9, {3.8136479650775256`*^9, 
   3.8136479737636905`*^9}, 3.8136480052019205`*^9, 3.813648096326236*^9, 
   3.813649885025025*^9, {3.813652060063383*^9, 3.8136520682395363`*^9}, 
   3.8136534362571926`*^9, 3.8151168139290333`*^9, 3.815128875916955*^9, 
   3.8151292129684925`*^9, 3.815135921468237*^9, 3.815137084545508*^9, 
   3.815141926885661*^9, 3.815145620722413*^9, 3.8158870816421547`*^9, 
   3.8158888035090055`*^9, 3.815889939247536*^9, 3.815896134532501*^9, 
   3.8158975215150886`*^9, 3.815900186779581*^9, 3.815901385068013*^9, 
   3.8159758687907753`*^9, 3.8159771980663157`*^9, 3.8159834587821856`*^9, 
   3.819104249188412*^9, 3.8191069850299807`*^9, 3.8191070274945693`*^9, 
   3.8191114449226465`*^9, {3.8193594942739353`*^9, 3.8193595219944677`*^9}, 
   3.8193595694909215`*^9, 3.8202102372840247`*^9, 3.820319995115347*^9, 
   3.820321898744319*^9, 3.820322959571311*^9, 3.820323308256489*^9, 
   3.820340075972727*^9, 3.8203454020065947`*^9, 3.8203512371125174`*^9, 
   3.8206424812870464`*^9, 3.82067262622736*^9, 3.820722753218526*^9, 
   3.8207346700223365`*^9, 3.822661703107854*^9, 3.822663261095547*^9, 
   3.8320847911246605`*^9, 3.8335365688167844`*^9, 3.833540448328577*^9, 
   3.8335406277352667`*^9, 3.8335420387099185`*^9, 3.8335421225845165`*^9, 
   3.8335424407958975`*^9, 3.833542711124511*^9, 3.833543509434853*^9, 
   3.8335573574432945`*^9, {3.833560536894617*^9, 3.8335605666133184`*^9}, 
   3.833560666911667*^9, 3.833565901587471*^9, 3.833566541549553*^9, 
   3.8335689894424314`*^9, 3.833605179609516*^9, 3.847444369192955*^9, 
   3.8474445679456396`*^9, 3.8474446525780063`*^9, 3.847445003677872*^9, 
   3.8474451571134686`*^9, 3.8478588532589307`*^9, 3.8478770169988704`*^9, 
   3.847877115725687*^9, {3.848117799858184*^9, 3.8481178273352537`*^9}, 
   3.8481181829359407`*^9, 3.8481190066223783`*^9, 3.8481238595690765`*^9, 
   3.848124104086591*^9, 3.8481257451553593`*^9, 3.848128789354985*^9, 
   3.8481288509757757`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"2d43fca7-96cb-459e-89dc-2f2267f71289"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-point function", "Subsection",
 CellChangeTimes->{{3.812085347892581*^9, 
  3.8120853508998947`*^9}},ExpressionUUID->"424e65f1-1fcc-4374-a1d0-\
28dbfb73ca53"],

Cell["Collect all terms of the two-point function.", "Text",
 CellChangeTimes->{{3.8478766121154003`*^9, 
  3.847876622244603*^9}},ExpressionUUID->"1a5d0fde-26db-4c7d-9cdb-\
a3dc63724e85"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<Gamma2.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]2", "[", 
      RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
     RowBox[{"Get", "[", "\"\<Gamma2.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]2", "[", 
      RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"\[CapitalGamma]2grav", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "+", 
          RowBox[{"\[CapitalGamma]2gf", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "//", "CollectTensors"}], "//", "ExpandSymCovDs"}], 
          "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", "h", "]"}], "[", "res", 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//", "SymmetrizeCovDs"}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
           "onshellbackgroundrules", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
           "onshellbackgroundrules", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Export", "[", 
         RowBox[{"\"\<Gamma2.m\>\"", ",", "res"}], "]"}], ";", 
        "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335404565034494`*^9, 3.8335405728875084`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"6c819adc-86a3-4ebf-9256-d4a358454497"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Propagator", "Section",
 CellChangeTimes->{{3.8120854102261825`*^9, 
  3.812085413148797*^9}},ExpressionUUID->"d60c6379-6963-49ab-8edf-\
055102d1f8c3"],

Cell["We first fix the tensor basis:", "Text",
 CellChangeTimes->{{3.8120905814769335`*^9, 3.8120905886009455`*^9}, {
  3.8320848556519117`*^9, 
  3.832084857081623*^9}},ExpressionUUID->"1f9ea048-8064-499c-bf15-\
89757b9a6498"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tensorbasis", "=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bCD", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
       RowBox[{"-", "\[Alpha]"}], ",", 
       RowBox[{"-", "\[Beta]"}]}], "]"}], "@", 
     RowBox[{"h", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bCD", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "@", 
     RowBox[{"h", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bCD", "[", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}], "@", 
     RowBox[{"h", "[", 
      RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bCD", "[", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}], "@", 
     RowBox[{"h", "[", 
      RowBox[{"\[Nu]", ",", "\[Alpha]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bmetric", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
     RowBox[{
      RowBox[{"bCD", "[", 
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], ",", 
        RowBox[{"-", "\[Beta]"}]}], "]"}], "@", 
      RowBox[{"h", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bmetric", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
     RowBox[{"h", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"-", "\[Alpha]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"h", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8120905904005537`*^9, 3.812090618201155*^9}, {
   3.812091066552606*^9, 3.8120910686879015`*^9}, {3.813648050537286*^9, 
   3.8136480637290173`*^9}, {3.8136481126483555`*^9, 3.8136481338409824`*^9}, 
   3.813648316615755*^9, {3.813649645770434*^9, 3.8136497357614236`*^9}, {
   3.8203400584782753`*^9, 3.820340079552663*^9}, {3.820344616600041*^9, 
   3.8203447308940935`*^9}, {3.820344989817358*^9, 3.8203449919486885`*^9}, {
   3.8203450466677904`*^9, 3.8203451175540276`*^9}, {3.8203454146403503`*^9, 
   3.820345415104827*^9}, {3.8203455728415365`*^9, 3.8203455771036987`*^9}, {
   3.8203457235650635`*^9, 3.8203457293214054`*^9}, {3.8320848492549706`*^9, 
   3.8320848511989527`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d0d0bb61-ad4d-45c4-9db4-5f366446f113"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"   ", "\[Alpha]\[Beta]", ")"}], 
       RowBox[{"(", "\[Mu]\[Nu]", "   "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", "\[Beta]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], $CellContext`\[Nu], -$CellContext`\
\[Alpha], -$CellContext`\[Beta]][
     $CellContext`h[$CellContext`\[Alpha], $CellContext`\[Beta]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], "    ", 
       RowBox[{"(", "\[Mu]\[Nu]", ")"}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", " "},
            {" ", "\[Alpha]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], $CellContext`\[Nu]][
     $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Nu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Nu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Mu], $CellContext`\[Alpha]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Mu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Nu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Nu], $CellContext`\[Alpha]]],
    Editable->False], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[Del]", "_"], 
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "    "], GridBox[{
          {"h", 
           StyleBox[GridBox[{
              {"\[Alpha]", "\[Beta]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]][
       $CellContext`h[$CellContext`\[Alpha], $CellContext`\[Beta]]],
      Editable->False], ")"}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", " "},
            {" ", "\[Alpha]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]],
     Editable->False]}], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`\[Mu], $CellContext`\[Nu]],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.812090619260888*^9, 3.812091068938239*^9, 3.8120912651734967`*^9, 
   3.812092941558618*^9, 3.8120990705765114`*^9, 3.8121009571048965`*^9, 
   3.812101778423294*^9, 3.812261708029988*^9, 3.812270056661091*^9, 
   3.8123466717249975`*^9, 3.812347742777564*^9, 3.812349184498474*^9, 
   3.8123492239937334`*^9, 3.812349362431423*^9, 3.8123519139368544`*^9, 
   3.8123519458762646`*^9, 3.8123602688889437`*^9, 3.8124502930750685`*^9, 
   3.812450667937437*^9, 3.8125433443454895`*^9, 3.8134760671566577`*^9, 
   3.8134822984965506`*^9, 3.813482862710055*^9, 3.813572605695298*^9, 
   3.8135729716781693`*^9, 3.8135748323665233`*^9, 3.81357613654559*^9, 
   3.813576218064172*^9, 3.8135767025189548`*^9, 3.81357832818695*^9, 
   3.8136328660360565`*^9, {3.813648029829474*^9, 3.81364806408672*^9}, {
   3.8136481162493877`*^9, 3.8136481341188607`*^9}, {3.8136483109535627`*^9, 
   3.813648340186881*^9}, 3.813649736027022*^9, 3.8136498900779915`*^9, {
   3.813652288001847*^9, 3.8136523111637354`*^9}, 3.813653440936123*^9, 
   3.8151168227238235`*^9, 3.8151288762568407`*^9, 3.8151292133910017`*^9, 
   3.815135922229995*^9, 3.81513708538424*^9, 3.815141927302554*^9, 
   3.815145621220584*^9, 3.8158870820743876`*^9, 3.815888803854981*^9, 
   3.81588993958819*^9, 3.815896135085887*^9, 3.8158975218536015`*^9, 
   3.8159001871046677`*^9, 3.815901385421293*^9, 3.815975879905158*^9, 
   3.8159772123731756`*^9, 3.8159834646678514`*^9, 3.8191042942344685`*^9, 
   3.8191069853819475`*^9, 3.819107027910421*^9, 3.819111445316015*^9, {
   3.819359494627209*^9, 3.819359522347286*^9}, 3.8193595698558736`*^9, 
   3.820210237643315*^9, 3.8203200086704445`*^9, 3.8203230064379373`*^9, 
   3.820323308322506*^9, 3.8203397484529333`*^9, 3.8203400906238384`*^9, 
   3.820345118483243*^9, 3.820345417109125*^9, 3.820345578346884*^9, 
   3.8203457309613323`*^9, 3.820347403635975*^9, 3.820348004826419*^9, 
   3.820348767860695*^9, 3.820351242528248*^9, 3.820352678861293*^9, 
   3.820354008903905*^9, 3.8205547733141108`*^9, 3.820561671887375*^9, 
   3.820569701481874*^9, 3.820579786194045*^9, 3.820587028879877*^9, 
   3.820642426979557*^9, 3.8206473939493046`*^9, 3.820647898668974*^9, 
   3.82064892978712*^9, 3.8206585326381817`*^9, 3.820672585247553*^9, 
   3.820722696157174*^9, 3.8207346287423167`*^9, 3.820734704352276*^9, 
   3.8207504699629555`*^9, 3.8207535113334556`*^9, 3.820835031815091*^9, 
   3.82090770403148*^9, 3.821339112002206*^9, 3.8213570287941475`*^9, 
   3.821357155908393*^9, 3.8213581721936865`*^9, 3.821358958010866*^9, 
   3.8214196764961405`*^9, 3.821436616491912*^9, 3.821445135474403*^9, 
   3.8214469122942514`*^9, 3.821450173097945*^9, 3.821452188837762*^9, 
   3.8214529146693974`*^9, 3.821505696224064*^9, 3.8225444209366474`*^9, 
   3.822648244876111*^9, 3.8226617341753445`*^9, 3.82266326698938*^9, 
   3.822734534673668*^9, 3.823065143150837*^9, 3.823927865252737*^9, 
   3.8239379621587954`*^9, 3.8239390428882203`*^9, 3.8239698098069496`*^9, 
   3.823969876695253*^9, 3.8260848951811733`*^9, 3.8260918511612773`*^9, 
   3.8261223572670646`*^9, 3.82678729568713*^9, 3.8268837241401296`*^9, 
   3.8268860371031456`*^9, 3.8268870982225313`*^9, 3.826949304427304*^9, 
   3.826966564148905*^9, 3.827232287108907*^9, 3.8272873319993353`*^9, 
   3.827291846079113*^9, 3.827394257980218*^9, 3.8275504516395836`*^9, 
   3.827809014508711*^9, 3.8278270654949975`*^9, 3.8278404046553392`*^9, 
   3.8278962699772463`*^9, 3.8286798150965385`*^9, 3.8298035271359987`*^9, 
   3.8317884858361583`*^9, 3.832042720047546*^9, 3.8320606416440535`*^9, 
   3.832084859744793*^9, 3.833536574077545*^9, 3.8335406365929413`*^9, 
   3.833542038804667*^9, 3.833542122662699*^9, 3.8335424461297693`*^9, 
   3.8335427111703854`*^9, 3.8335435095335054`*^9, 3.833557357542361*^9, {
   3.833560536943472*^9, 3.8335605666601744`*^9}, 3.833560667006488*^9, 
   3.833565901681492*^9, 3.8335665467670226`*^9, 3.833568989527303*^9, 
   3.8336051797924733`*^9, 3.847444369265856*^9, 3.8474445686450467`*^9, 
   3.8474446530479174`*^9, 3.8474450041977606`*^9, 3.8474451576524673`*^9, 
   3.847858854058402*^9, 3.8478770301956882`*^9, 3.847877116116107*^9, {
   3.848117800218837*^9, 3.8481178277842045`*^9}, 3.8481181832446947`*^9, 
   3.848119006974697*^9, 3.848123860212799*^9, 3.848124104867241*^9, 
   3.848125745260048*^9, 3.8481287894113317`*^9, 3.848128851100277*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"171767c7-bcca-421a-91a7-5c2822872b9c"]
}, Open  ]],

Cell[TextData[{
 "From this, we compute the form factors of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "08d10d5b-42e4-4507-a0f5-3046a68294b1"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8120906330931396`*^9, 3.81209064151945*^9}, 
   3.812091372675112*^9, {3.813649890754314*^9, 
   3.8136498914540696`*^9}},ExpressionUUID->"ea18adab-4ac7-4e67-a4ae-\
8736761f6b5e"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefScalarFunction", "[", "\[CapitalGamma]2i", "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.812091238826049*^9, 3.8120912462211123`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"92e2d2ac-48c1-4473-bf74-d774f95b7423"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]2", "[", 
   RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]2", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
     RowBox[{
     "onshellbackgroundrules", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], "/.", 
    RowBox[{
    "onshellbackgroundrules", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2i", "[", 
       RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
      RowBox[{
      "tensorbasis", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "tensorbasis", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolveConstants", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]2i", "[", 
         RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "tensorbasis", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]2formfactors", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]2i", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "i"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"%", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "tensorbasis", "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8136529587431393`*^9, 3.8136531309719114`*^9}, {
  3.820345120631749*^9, 3.8203451214716663`*^9}, {3.8226629145699735`*^9, 
  3.822662918796162*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2a7056d6-1813-4e5f-84c3-145c7c3380b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "1"}], "]"}], 
    "\[RuleDelayed]", "0"}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "2"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         InterpretationBox[
          StyleBox["\[Beta]gf",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Beta]gf,
          Editable->False]}], ")"}]}]}], 
     RowBox[{"64", " ", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[Alpha]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Alpha]gf,
       Editable->False]}]]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "3"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], 
      RowBox[{"64", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "4"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], 
      RowBox[{"64", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "5"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         InterpretationBox[
          StyleBox["\[Beta]gf",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Beta]gf,
          Editable->False]}], ")"}]}]}], 
     RowBox[{"64", " ", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[Alpha]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Alpha]gf,
       Editable->False]}]]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "6"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         OverscriptBox["R", "_"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bR,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dimd,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimd,
          Editable->False]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimd,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             InterpretationBox[
              StyleBox["\[Beta]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Beta]gf,
              Editable->False]}], ")"}], "2"]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["\[CapitalDelta]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalDelta],
        Editable->False]}]}], 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False]}], ")"}], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], "2"], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[Alpha]gf",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Alpha]gf,
       Editable->False]}]]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox["\[CapitalGamma]2i",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[CapitalGamma]2i,
      Editable->False], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False], ")"}], ":", "_"}], ",", "7"}], "]"}], 
    "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         OverscriptBox["R", "_"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bR,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False]}], "+", 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox[
         OverscriptBox["R", "_"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bR,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], "-", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         OverscriptBox["R", "_"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bR,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], "-", 
      RowBox[{
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[CapitalDelta]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalDelta],
        Editable->False]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[CapitalDelta]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[CapitalDelta],
        Editable->False]}]}], 
     RowBox[{
      RowBox[{"64", " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       InterpretationBox[
        StyleBox["\[Alpha]gf",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Alpha]gf,
        Editable->False]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8136529636085496`*^9, 3.813652989308442*^9}, {
   3.8136530220294027`*^9, 3.8136530577263794`*^9}, {3.81365312104426*^9, 
   3.813653131256163*^9}, 3.813653444299159*^9, 3.815116826613555*^9, 
   3.815128876797754*^9, 3.8151292140543804`*^9, 3.81513592321448*^9, 
   3.8151370866544304`*^9, 3.8151419279484015`*^9, 3.8151456217701125`*^9, 
   3.815887082765102*^9, 3.8158888044156857`*^9, 3.8158899400826597`*^9, 
   3.815896135610357*^9, 3.8158975223367896`*^9, 3.815900187595976*^9, 
   3.815901385977127*^9, 3.8159751570244956`*^9, 3.8159758854456697`*^9, 
   3.8159772184180174`*^9, 3.8159834668335085`*^9, 3.819104305496282*^9, 
   3.819106985507674*^9, 3.8191070284687886`*^9, 3.8203200146625075`*^9, {
   3.820323010273944*^9, 3.820323027548879*^9}, 3.8203239557427835`*^9, 
   3.8203400971206675`*^9, 3.8203451238822365`*^9, 3.820345423177513*^9, 
   3.8203455816138144`*^9, 3.8203457346527524`*^9, 3.8203512449545608`*^9, 
   3.822661739559597*^9, 3.822662922644723*^9, 3.822663269766494*^9, 
   3.832084865645733*^9, 3.8335365741477613`*^9, 3.8335387612387238`*^9, 
   3.8335406425804667`*^9, 3.833542041287114*^9, 3.833542125094429*^9, 
   3.8335424487121253`*^9, 3.8335427137083726`*^9, 3.833543512671773*^9, 
   3.833557359911096*^9, {3.833560539273184*^9, 3.833560568969592*^9}, 
   3.833560669293825*^9, 3.8335659053242273`*^9, 3.833566549154952*^9, 
   3.8335689918891745`*^9, 3.8336051822088766`*^9, 3.847444369472923*^9, 
   3.847444569135482*^9, 3.847444653442443*^9, 3.847445004585127*^9, 
   3.8474451580399895`*^9, 3.847858854574115*^9, 3.8478770308097014`*^9, 
   3.847877116499835*^9, {3.8481178004058423`*^9, 3.848117827963544*^9}, 
   3.8481181834375606`*^9, 3.8481190071579986`*^9, 3.8481238608834925`*^9, 
   3.848124105585141*^9, 3.848125745711794*^9, 3.8481287898509407`*^9, 
   3.8481288515574455`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"49437e5f-4c36-4fbc-9528-b78829095ba5"]
}, Open  ]],

Cell["We make an Ansatz for the propagator of the form", "Text",
 CellChangeTimes->{{3.8120914245776024`*^9, 
  3.8120914412490997`*^9}},ExpressionUUID->"adaef67e-b415-40a2-95f9-\
eb55a25df398"],

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   UnderscriptBox["\[Sum]", "j"], 
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "j"], 
    RowBox[{
     SubscriptBox["G", "j"], "[", "\[CapitalDelta]", 
     "]"}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.8120914488422604`*^9, 3.8120914681317196`*^9}, {
  3.812091533474947*^9, 3.8120915380210953`*^9}, {3.8120927369142785`*^9, 
  3.8120927383773794`*^9}},ExpressionUUID->"7c25820a-224a-43b1-9c20-\
967ed0493dad"],

Cell[TextData[{
 "In order to compute the propagator, we compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], "G"}], TraditionalForm]],ExpressionUUID->
  "11f6708e-0dda-48f6-8299-a1cbb6ddb915"],
 "==1. We thus have to commute ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "i"], TraditionalForm]],ExpressionUUID->
  "71e75ba9-60e5-4170-b2f8-c41ce3f7b61c"],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalT]", "j"], TraditionalForm]],ExpressionUUID->
  "fe5793f8-bbed-49e1-9d26-90aeb009b44c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8120914824433227`*^9, 3.81209154695469*^9}, {
   3.8120927419659214`*^9, 3.812092741966919*^9}, 3.84787663517242*^9, {
   3.8478767021315794`*^9, 
   3.84787670382507*^9}},ExpressionUUID->"1382b568-1b4f-4024-8da8-\
4839e1a34457"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefScalarFunction", "[", "Gprop", "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8120854369195457`*^9, 3.8120854499506254`*^9}, {
  3.813649748121172*^9, 3.813649748739031*^9}, {3.820347411028659*^9, 
  3.820347411655336*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"7c1df8b3-3c03-4d8c-8823-13ffa9b02a1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<Gamma2iG.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2iG", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
      RowBox[{"Get", "[", "\"\<Gamma2iG.m\>\"", "]"}]}], ";"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2iG", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalGamma]2i", "[", "\[CapitalDelta]", "]"}], 
                 RowBox[{"Gprop", "[", "i", "]"}], 
                 RowBox[{
                 "tensorbasis", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "@", "tensorbasis"}]}], "}"}]}], "]"}], "//",
               "ReplaceDummies"}], "//", "ExpandSymCovDs"}], "//", 
            "SortCovDs"}], "//", "CollectTensors"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"commutederivatives", "[", 
                RowBox[{
                "res", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                 "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}]}], 
            ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"res", "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"collectlaplacianstoright", "[", "h", "]"}], "[", "res", 
            "]"}], "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"res", "/.", 
           RowBox[{
            RowBox[{"Gprop", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Gprop", "[", 
             RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\"\<Gamma2iG.m\>\"", ",", "res"}], "]"}], ";", 
         "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.833540930151452*^9, 3.8335410662138696`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"3a9ae1cf-4573-483c-9890-5052f7d2c5d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<Gamma2G.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2G", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
      RowBox[{"Get", "[", "\"\<Gamma2G.m\>\"", "]"}]}], ";"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]2G", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "tensorbasis", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"ReplaceDummies", "[", 
                  RowBox[{"\[CapitalGamma]2iG", "[", 
                   RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalGamma]2i", "[", "A_", "]"}], 
                "\[RuleDelayed]", 
                RowBox[{"\[CapitalGamma]2i", "[", 
                 RowBox[{"A", ",", "i"}], "]"}]}]}], "/.", 
              "\[CapitalGamma]2formfactors"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "tensorbasis", "]"}]}], "}"}]}], "]"}], 
           "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "//", "ExpandSymCovDs"}], "//", "SortCovDs"}], "//",
            "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"FixedPoint", "[", 
           RowBox[{
            RowBox[{"collectlaplacianstoright", "[", "h", "]"}], ",", "res"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"res", "//", "CollectTensors"}], "//", 
            "SymmetrizeCovDs"}], "//", "CollectTensors"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\"\<Gamma2G.m\>\"", ",", "res"}], "]"}], ";", 
         "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335411577899866`*^9, 3.8335412236729913`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"eec52921-4a8e-4e07-b01d-b2b216cf5837"],

Cell["Set up equations", "Text",
 CellChangeTimes->{{3.820352143393465*^9, 3.8203521541905217`*^9}, {
  3.83354151058473*^9, 
  3.833541516040539*^9}},ExpressionUUID->"48d9745f-fdd0-46c0-8b48-\
c3399f3891aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<Gpropeqs.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gpropeqs", "=", 
      RowBox[{"Get", "[", "\"\<Gpropeqs.m\>\"", "]"}]}], ";"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gpropeqs", "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalGamma]2G", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
            RowBox[{"h", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "//", 
           "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"List", "@@", "res"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"RemoveTensors", "[", "res", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{"res", ",", 
            RowBox[{"Gprop", "[", "__", "]"}], ",", "FullSimplify"}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\"\<Gpropeqs.m\>\"", ",", "res"}], "]"}], ";", 
         "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335413114366684`*^9, 3.833541482088658*^9}, {
  3.8335415815271215`*^9, 3.8335415859605255`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6448ad0a-7f8e-43ec-9ce5-b8a7869602e5"],

Cell["Solve unsimplified:", "Text",
 CellChangeTimes->{{3.833541519286345*^9, 
  3.833541523351987*^9}},ExpressionUUID->"7fc8b8ef-d3c7-4514-b9cd-\
bea7a0f86aee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<Gpropsolunsimplified.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gpropsolunsimplified", "=", 
      RowBox[{"Get", "[", "\"\<Gpropsolunsimplified.m\>\"", "]"}]}], ";"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gpropsolunsimplified", "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"Gpropeqs", "\[Equal]", "0"}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Gprop", "[", 
                RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Gprop", "[", 
              RowBox[{"\[CapitalDelta]_", ",", "i"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"Evaluate", "[", 
              RowBox[{"res", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{"\"\<Gpropsolunsimplified.m\>\"", ",", "res"}], "]"}], ";", 
         "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335415250897436`*^9, 3.8335415679274807`*^9}, {
  3.8335415998448133`*^9, 3.833541646792446*^9}, {3.833543943672723*^9, 
  3.833543943893792*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"b5b2381a-2a74-48eb-84c7-830b4286740f"],

Cell["Simplify part of the propagator solution and solve again:", "Text",
 CellChangeTimes->{{3.820352157724902*^9, 3.8203521705883174`*^9}, {
  3.8203524682749605`*^9, 
  3.8203524705041676`*^9}},ExpressionUUID->"9544234d-5c5a-4606-b191-\
a4e8650ceba9"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<Gpropsol.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gpropsol", "=", 
     RowBox[{"Get", "[", "\"\<Gpropsol.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gpropsol", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"res", ",", "partialsolution"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Gprop", "[", 
             RowBox[{"\[CapitalDelta]_", ",", "i"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Evaluate", "[", 
             RowBox[{"Simplify", "[", 
              RowBox[{"Gpropsolunsimplified", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}]}], 
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"partialsolution", "=", "res"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Gpropeqs", "/.", "res"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Gprop", "[", "__", "]"}], ",", "Simplify"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"res", "\[LeftDoubleBracket]", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "5"}], "}"}], "\[RightDoubleBracket]"}], 
               "\[Equal]", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Gprop", "[", 
                RowBox[{"\[CapitalDelta]", ",", "2"}], "]"}], ",", 
               RowBox[{"Gprop", "[", 
                RowBox[{"\[CapitalDelta]", ",", "6"}], "]"}]}], "}"}]}], 
            "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//",
           "Simplify"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Gprop", "[", 
            RowBox[{"\[CapitalDelta]_", ",", "2"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"Evaluate", "[", 
            RowBox[{"res", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Gprop", "[", 
            RowBox[{"\[CapitalDelta]_", ",", "6"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"Evaluate", "[", 
            RowBox[{"%", "\[LeftDoubleBracket]", 
             RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}]}], 
         "}"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"res", ",", "partialsolution"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Export", "[", 
         RowBox[{"\"\<Gpropsol.m\>\"", ",", "res"}], "]"}], ";", 
        "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335416796064463`*^9, 3.833541809672283*^9}, {
  3.833543798299801*^9, 3.8335437985672035`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"e4187841-f00e-4c70-8769-812b704e74c8"],

Cell["\<\
Print the propagator functions in d=4 and De Donder gauge fixing:\
\>", "Text",
 CellChangeTimes->{{3.8478766701313286`*^9, 
  3.8478766831391935`*^9}},ExpressionUUID->"70080cfb-4ccd-4967-a8ed-\
4096957ad7ad"],

Cell[CellGroupData[{

Cell[BoxData["tensorbasis"], "Input",
 CellChangeTimes->{{3.84812990119683*^9, 3.848129902057744*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"d1659629-786a-478d-997a-6d99067f3735"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"   ", "\[Alpha]\[Beta]", ")"}], 
       RowBox[{"(", "\[Mu]\[Nu]", "   "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", "\[Beta]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], $CellContext`\[Nu], -$CellContext`\
\[Alpha], -$CellContext`\[Beta]][
     $CellContext`h[$CellContext`\[Alpha], $CellContext`\[Beta]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], "    ", 
       RowBox[{"(", "\[Mu]\[Nu]", ")"}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", " "},
            {" ", "\[Alpha]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], $CellContext`\[Nu]][
     $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Nu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Nu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Mu], $CellContext`\[Alpha]]],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[Del]", "_"], 
       RowBox[{"  ", "\[Alpha]", ")"}], 
       RowBox[{"(", "\[Mu]", "  "}]], GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Nu]", "\[Alpha]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bCD[$CellContext`\[Mu], -$CellContext`\[Alpha]][
     $CellContext`h[$CellContext`\[Nu], $CellContext`\[Alpha]]],
    Editable->False], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[Del]", "_"], 
         RowBox[{"(", "\[Alpha]\[Beta]", ")"}], "    "], GridBox[{
          {"h", 
           StyleBox[GridBox[{
              {"\[Alpha]", "\[Beta]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]][
       $CellContext`h[$CellContext`\[Alpha], $CellContext`\[Beta]]],
      Editable->False], ")"}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["g", "_"], 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`bmetric[$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"h", 
         StyleBox[GridBox[{
            {"\[Alpha]", " "},
            {" ", "\[Alpha]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`h[$CellContext`\[Alpha], -$CellContext`\[Alpha]],
     Editable->False]}], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"h", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h[$CellContext`\[Mu], $CellContext`\[Nu]],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8481299024162807`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"054cafbc-1bba-409a-9089-feb02f312c4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["9", 
        RowBox[{"128", "\[Pi]", " ", "GN"}]], 
       RowBox[{"Gpropsol", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "/.", 
      RowBox[{"dimd", "->", "4"}]}], "//", "Simplify"}], "//", "Apart"}], "//", 
   RowBox[{"Map", "[", 
    RowBox[{"Map", "[", "FullSimplify", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"A_", "+", 
        RowBox[{"B_", " ", "\[CapitalDelta]"}]}]], ":>", 
      FractionBox["1", 
       RowBox[{"p", "[", 
        RowBox[{"A", "+", 
         RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"A_", "+", 
          RowBox[{"B_", " ", "\[CapitalDelta]"}]}], ")"}], "n_"]], ":>", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"p", "[", 
         RowBox[{"A", "+", 
          RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}], "n"]]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"A_", "+", 
         RowBox[{"B_", " ", "\[CapitalDelta]"}]}], ")"}], "n_"], ":>", 
      SuperscriptBox[
       RowBox[{"p", "[", 
        RowBox[{"A", "+", 
         RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}], "n"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{
      RowBox[{"B_", " ", "\[CapitalDelta]"}], "+", "A_"}], "]"}], ":>", 
    RowBox[{"B", " ", 
     RowBox[{"p", "[", 
      RowBox[{"\[CapitalDelta]", "+", 
       RowBox[{"A", "/", "B"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", "A_", "]"}], ":>", 
    RowBox[{"p", "@", 
     RowBox[{"FullSimplify", "[", "A", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Pi]", " ", "GN"}], ",", 
      RowBox[{"p", "[", "__", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gpropsol", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}], ":>", 
    RowBox[{"Evaluate", "[", "%", "]"}]}], "//", "Thread"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Gprop", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
     RowBox[{"Gprop", "[", 
      RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}]}]}], "//", "Sort"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"RuleDelayed", "->", "Rule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "_", "]"}], ",", "bR"}], "}"}], ",", "Simplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.8478593444599223`*^9, 3.84785946050183*^9}, {
   3.847862208644656*^9, 3.8478622263497725`*^9}, {3.847862704057355*^9, 
   3.8478627516143236`*^9}, {3.847863185302238*^9, 3.8478631856689835`*^9}, {
   3.847863597701207*^9, 3.8478636020836515`*^9}, {3.847863645907914*^9, 
   3.847863889780365*^9}, {3.8478639379076743`*^9, 3.847864054610442*^9}, {
   3.8478641712635403`*^9, 3.8478642118265038`*^9}, {3.847864747810934*^9, 
   3.84786474909243*^9}, {3.8481253608089123`*^9, 3.8481253648393784`*^9}, {
   3.848129319063732*^9, 3.848129355767749*^9}, {3.8481295897923517`*^9, 
   3.8481295964072466`*^9}, {3.848129920855625*^9, 3.84812992504758*^9}, 
   3.8481300747008133`*^9, 3.8481302830490255`*^9, {3.8481304308086734`*^9, 
   3.84813043260009*^9}, {3.8481308207649546`*^9, 3.848130823360468*^9}, {
   3.848131208783329*^9, 3.848131317034607*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"82238b4f-9b2d-4aa8-b44d-21fc4aecfbea"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             FractionBox[
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], "6"], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             OverscriptBox["R", "_"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`bR,
            Editable->False], "2"], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False], "-", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             OverscriptBox["R", "_"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`bR,
            Editable->False], "2"], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Alpha]gf",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Alpha]gf,
            Editable->False]}]}], 
         SuperscriptBox[
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Alpha]gf",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Alpha]gf,
            Editable->False]}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox["\[Alpha]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha]gf,
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Beta]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Beta]gf,
              Editable->False]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             InterpretationBox[
              StyleBox["\[Beta]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Beta]gf,
              Editable->False]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Alpha]gf",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Alpha]gf,
            Editable->False]}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False], "-", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             InterpretationBox[
              StyleBox["\[Beta]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Beta]gf,
              Editable->False]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             FractionBox[
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               InterpretationBox[
                StyleBox["\[Beta]gf",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Beta]gf,
                Editable->False]}]], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}], 
         SuperscriptBox[
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox["\[Alpha]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha]gf,
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}], 
         SuperscriptBox[
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox["\[Alpha]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha]gf,
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}], 
         SuperscriptBox[
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}], "2"]], "+", 
        FractionBox[
         RowBox[{"15", "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Alpha]gf",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Alpha]gf,
            Editable->False]}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False], "-", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Alpha]gf",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Alpha]gf,
            Editable->False]}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             FractionBox[
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], "6"], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{"8", " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox["\[Alpha]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha]gf,
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False], "+", 
            FractionBox["6", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              InterpretationBox[
               StyleBox["\[Beta]gf",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Beta]gf,
               Editable->False]}]]}], ")"}]}], 
         RowBox[{"8", " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "-", 
        FractionBox["9", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              InterpretationBox[
               StyleBox["\[Beta]gf",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Beta]gf,
               Editable->False]}]], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox[
             OverscriptBox["R", "_"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`bR,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[Alpha]gf",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Alpha]gf,
              Editable->False]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"p", "[", 
             RowBox[{
              FractionBox[
               InterpretationBox[
                StyleBox[
                 OverscriptBox["R", "_"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`bR,
                Editable->False], "6"], "+", 
              InterpretationBox[
               StyleBox["\[CapitalDelta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[CapitalDelta],
               Editable->False]}], "]"}], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["\[Alpha]gf",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Alpha]gf,
           Editable->False]}], 
         RowBox[{"2", " ", 
          RowBox[{"p", "[", 
           RowBox[{
            FractionBox[
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], "6"], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False], "-", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Beta]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Beta]gf,
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                OverscriptBox["R", "_"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`bR,
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["2", "3"], "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  InterpretationBox[
                   StyleBox["\[Beta]gf",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Beta]gf,
                   Editable->False]}]]}], ")"}]}], "+", 
             InterpretationBox[
              StyleBox["\[CapitalDelta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalDelta],
              Editable->False]}], "]"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Alpha]gf",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Alpha]gf,
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["2", "3"], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 InterpretationBox[
                  StyleBox["\[Beta]gf",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Beta]gf,
                  Editable->False]}]]}], ")"}]}], "+", 
            InterpretationBox[
             StyleBox["\[CapitalDelta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalDelta],
             Editable->False]}], "]"}]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.847863737789811*^9, 3.8478638910561266`*^9}, {
   3.8478639597086926`*^9, 3.8478640063705797`*^9}, {3.8478640368089952`*^9, 
   3.8478640552458935`*^9}, {3.8478641763546405`*^9, 3.847864213308506*^9}, 
   3.8478647503278255`*^9, 3.8481240208917804`*^9, 3.8481251628768096`*^9, 
   3.8481253657610087`*^9, 3.8481291591818695`*^9, {3.8481293135099773`*^9, 
   3.8481293562354107`*^9}, 3.84812959343114*^9, 3.8481298474381094`*^9, 
   3.84812992622269*^9, 3.848130075963564*^9, 3.848130283508512*^9, 
   3.8481304338509955`*^9, 3.8481308241083794`*^9, {3.8481312119680653`*^9, 
   3.8481313175909843`*^9}},
 CellLabel->
  "Out[318]//TableForm=",ExpressionUUID->"08391fb8-6230-4641-bc81-\
46beb3cc31a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", "\[Pi]", " ", "GN"}]], 
         RowBox[{"Gpropsol", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "/.", 
        RowBox[{"\[Alpha]gf", "->", "1"}]}], "/.", 
       RowBox[{"\[Beta]gf", "->", 
        RowBox[{
         FractionBox["dimd", "2"], "-", "1"}]}]}], "/.", 
      RowBox[{"dimd", "->", "4"}]}], "//", "Simplify"}], "//", "Apart"}], "//", 
   RowBox[{"Map", "[", 
    RowBox[{"Map", "[", "FullSimplify", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"A_", "+", 
        RowBox[{"B_", " ", "\[CapitalDelta]"}]}]], ":>", 
      FractionBox["1", 
       RowBox[{"p", "[", 
        RowBox[{"A", "+", 
         RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"A_", "+", 
          RowBox[{"B_", " ", "\[CapitalDelta]"}]}], ")"}], "n_"]], ":>", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"p", "[", 
         RowBox[{"A", "+", 
          RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}], "n"]]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"A_", "+", 
         RowBox[{"B_", " ", "\[CapitalDelta]"}]}], ")"}], "n_"], ":>", 
      SuperscriptBox[
       RowBox[{"p", "[", 
        RowBox[{"A", "+", 
         RowBox[{"B", " ", "\[CapitalDelta]"}]}], "]"}], "n"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{
      RowBox[{"B_", " ", "\[CapitalDelta]"}], "+", "A_"}], "]"}], ":>", 
    RowBox[{"B", " ", 
     RowBox[{"p", "[", 
      RowBox[{"\[CapitalDelta]", "+", 
       RowBox[{"A", "/", "B"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", "A_", "]"}], ":>", 
    RowBox[{"p", "@", 
     RowBox[{"FullSimplify", "[", "A", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Pi]", " ", "GN"}], ",", 
      RowBox[{"p", "[", "__", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gpropsol", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}], ":>", 
    RowBox[{"Evaluate", "[", "%", "]"}]}], "//", "Thread"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Gprop", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
     RowBox[{"Gprop", "[", 
      RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}]}]}], "//", "Sort"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"RuleDelayed", "->", "Rule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.847866321282319*^9, 3.847866337074623*^9}, {
   3.847866493298337*^9, 3.8478664976071625`*^9}, {3.8481239963165064`*^9, 
   3.848124024417867*^9}, 3.8481251684692483`*^9, {3.8481253048812466`*^9, 
   3.8481253505528126`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"0d2ca4e3-b5d4-49eb-ab10-c9f84f34f591"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "1"}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "2"}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "3"}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "4"}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "5"}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              OverscriptBox["R", "_"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bR,
             Editable->False], "2"]}], "+", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}]], "+", 
        FractionBox["1", 
         RowBox[{"p", "[", 
          RowBox[{
           FractionBox[
            InterpretationBox[
             StyleBox[
              OverscriptBox["R", "_"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bR,
             Editable->False], "6"], "+", 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]}], "]"}]]}]}]},
     {
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Gprop",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Gprop,
         Editable->False], "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[CapitalDelta]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[CapitalDelta],
          Editable->False], ",", "7"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["4", 
         RowBox[{"p", "[", 
          RowBox[{
           FractionBox[
            InterpretationBox[
             StyleBox[
              OverscriptBox["R", "_"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bR,
             Editable->False], "6"], "+", 
           InterpretationBox[
            StyleBox["\[CapitalDelta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CapitalDelta],
            Editable->False]}], "]"}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.847866337338405*^9, 3.847866497891532*^9, {3.8481239869841237`*^9, 
   3.848124024863335*^9}, 3.848125168817004*^9, {3.848125305700186*^9, 
   3.8481253180284038`*^9}, 3.8481253561775928`*^9, 3.8481288559253063`*^9},
 CellLabel->
  "Out[123]//TableForm=",ExpressionUUID->"d14a25ff-3ad6-43a2-bea8-\
7df1916f496d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-point function", "Section",
 CellChangeTimes->{{3.8122672071554976`*^9, 
  3.8122672091139803`*^9}},ExpressionUUID->"9fb5c1d0-76a7-42f2-a7fe-\
dcec5f8542ae"],

Cell["Define scalar fields and Laplacians:", "Text",
 CellChangeTimes->{{3.8320870270409393`*^9, 
  3.8320870435906086`*^9}},ExpressionUUID->"aaaf97ca-390e-41e0-9c01-\
6a5e326af6a8"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"\[Phi]", "[", "]"}], ",", "spacetime"}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"\[Phi]1", "[", "]"}], ",", "spacetime"}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"\[Phi]2", "[", "]"}], ",", "spacetime"}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"\[Phi]3", "[", "]"}], ",", "spacetime"}], "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"\[Phi]4", "[", "]"}], ",", "spacetime"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8151172687068496`*^9, 3.8151173146563687`*^9}, {
  3.8159012648922787`*^9, 3.8159012698041844`*^9}, {3.819105466621153*^9, 
  3.8191054778659716`*^9}, {3.8191071137515097`*^9, 3.8191071188328595`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"6d3b4982-b5ed-44d1-a48c-88f2e423ad9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]1", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]2", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]3", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DefConstantSymbol", "[", "\[CapitalDelta]4", "]"}], ";"}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.819105661976817*^9, 3.8191056817413683`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ae8c6722-8f7b-4789-b802-0fb14fbf67bb"],

Cell["The scalar fields are grouped together by an inert head", "Text",
 CellChangeTimes->{{3.8320870489903545`*^9, 
  3.832087059977767*^9}},ExpressionUUID->"0927da1b-0ca5-4150-b713-\
4c4d1d138284"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefInertHead", "[", 
    RowBox[{"\[Phi]wrapper", ",", 
     RowBox[{"PrintAs", "\[Rule]", "\"\<\[CapitalPhi]\>\""}], ",", 
     RowBox[{"LinearQ", "\[Rule]", "True"}], ",", 
     RowBox[{"ContractThrough", "\[Rule]", "bmetric"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.812347778061518*^9, 3.812347824242346*^9}, {
  3.8123493431912847`*^9, 3.812349347271248*^9}, {3.8123518871061635`*^9, 
  3.8123518947612505`*^9}, {3.818741833521839*^9, 3.818741838474737*^9}, {
  3.8189396488714886`*^9, 3.8189396490132494`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"bc9f91ed-20ed-4ae9-80e8-3cbd3e6c24be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]wrapperrules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]wrapper", "[", 
       RowBox[{
        RowBox[{"bmetric", "[", "A__", "]"}], "B_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"bmetric", "[", "A", "]"}], 
       RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]wrapper", "[", 
       FractionBox["A_", "B_"], "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Phi]wrapper", "[", "A", "]"}], "B"], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "[", "B", "]"}], "==", "0"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]wrapper", "[", 
       RowBox[{"A_", " ", "B_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]wrapper", "[", "A", "]"}], "B"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"bCD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "[", "B", "]"}], "==", "0"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8187418514135137`*^9, 3.8187418730297604`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2f458988-0363-4071-8fe8-53a4aa970eb3"],

Cell["Masses:", "Text",
 CellChangeTimes->{{3.832087072120558*^9, 3.832087085533661*^9}, {
  3.847876714738451*^9, 
  3.8478767170434885`*^9}},ExpressionUUID->"ccee2a83-1e4e-457d-916f-\
3fdd115880f8"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefScalarFunction", "[", 
    RowBox[{"MM", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\""}]}],
     "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8158886144674487`*^9, 3.815888623526429*^9}, {
   3.815901273550991*^9, 3.8159013021626067`*^9}, {3.8191047021230187`*^9, 
   3.8191047318590384`*^9}, 3.847444421912779*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"3a95e8d6-e920-4e51-8eab-ebb9c4d3bafc"],

Cell["Scalar action and 3-point function:", "Text",
 CellChangeTimes->{{3.832087089056927*^9, 
  3.832087098486372*^9}},ExpressionUUID->"804decc0-7e59-4c2a-aab5-\
4936a003c97b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"Detmetric", "[", "]"}]}]], 
     RowBox[{"\[Phi]", "[", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"metric", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], "@", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "@", 
          RowBox[{"\[Phi]", "[", "]"}]}]}]}], "+", 
       RowBox[{
        RowBox[{"MM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"\[Phi]", "[", "]"}]}]}], ")"}]}], "//", "ReplaceDummies"}]}],
   ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8151172627401094`*^9, 3.815117265764122*^9}, {
   3.81511731971222*^9, 3.8151173824148765`*^9}, {3.8158886292012186`*^9, 
   3.8158886346088624`*^9}, 3.815900163254322*^9, {3.8159013094082127`*^9, 
   3.815901322682663*^9}, {3.819104776262328*^9, 3.8191047920174265`*^9}, 
   3.81911136397584*^9, {3.8226622594313855`*^9, 3.822662266886448*^9}, {
   3.826885958924497*^9, 3.8268859626506615`*^9}, 3.8474451240723047`*^9, 
   3.8481177030776796`*^9, 3.8481189715355883`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"208e7d8c-4334-4122-91aa-f004092975cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Perturbed", "[", 
   RowBox[{"\[CapitalGamma]\[Phi]", ",", "3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ExpandPerturbation", "@", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%", ",", "\[Epsilon]", ",", "3"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{"\[Phi]", "[", "]"}], "]"}], "\[Rule]", 
      RowBox[{"\[Phi]1", "[", "]"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Perturbation", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "]"}], ",", "a_"}], "]"}], "\[RuleDelayed]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{"gh", "[", 
       RowBox[{
        RowBox[{"LI", "[", "a_", "]"}], ",", "___"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"a", ">", "1"}]}]}], ",", 
     RowBox[{"\[Phi]", "\[Rule]", "Zero"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["%", 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"Detbmetric", "[", "]"}]}]]], "/.", "backgroundfieldrule"}], "//",
    "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VarD", "[", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "bCD"}], "]"}], "[", "%", "]"}],
    "//", "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Phi]1", "[", "]"}], "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Phi]1", "[", "]"}], 
       RowBox[{"\[Phi]2", "[", "]"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"A_", " ", "B_"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A", "/.", 
         RowBox[{
          RowBox[{"\[Phi]1", "[", "]"}], "\[Rule]", 
          RowBox[{"\[Phi]1", "[", "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"B", "/.", 
         RowBox[{
          RowBox[{"\[Phi]1", "[", "]"}], "\[Rule]", 
          RowBox[{"\[Phi]2", "[", "]"}]}]}], ")"}]}], "/;", 
      RowBox[{
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"A", ",", 
          RowBox[{"\[Phi]1", "[", "]"}]}], "]"}]}], "&&", 
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"B", ",", 
          RowBox[{"\[Phi]1", "[", "]"}]}], "]"}]}]}]}]}]}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "%"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]1", "[", "]"}], "\[Rule]", 
          RowBox[{"\[Phi]2", "[", "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Phi]2", "[", "]"}], "\[Rule]", 
          RowBox[{"\[Phi]1", "[", "]"}]}]}], "}"}]}], ")"}]}]}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]wrapper", "[", "%", "]"}], "//.", "\[Phi]wrapperrules"}], "//",
    "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T\[Phi]1\[Phi]2", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", "%"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8151173864906034`*^9, 3.815117641773255*^9}, {
   3.8151176722846746`*^9, 3.815117750111096*^9}, {3.815128913781878*^9, 
   3.8151289191964655`*^9}, {3.8158874827785234`*^9, 3.815887538670906*^9}, {
   3.8158886924342775`*^9, 3.815888728618253*^9}, {3.8191054886236105`*^9, 
   3.8191056302183123`*^9}, {3.819106038740856*^9, 3.819106086997656*^9}, 
   3.8191113655727024`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"6c079f47-8433-469e-8a39-53c02a83a6a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T\[Phi]3\[Phi]4", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"T\[Phi]1\[Phi]2", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "\[Rule]", "\[Phi]3"}], ",", 
      RowBox[{"\[Phi]2", "\[Rule]", "\[Phi]4"}], ",", 
      RowBox[{
       RowBox[{"MM", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"MM", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8151177955306435`*^9, 3.8151178187935596`*^9}, {
   3.819104823383519*^9, 3.8191048392967005`*^9}, {3.8191056430316925`*^9, 
   3.8191056493532352`*^9}, 3.8191113671982436`*^9, 3.847444436967507*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"528a6090-faa1-4e00-97d7-dd416b4ffd72"]
}, Closed]],

Cell[CellGroupData[{

Cell["Contraction with propagator", "Section",
 CellChangeTimes->{{3.8151177626385336`*^9, 
  3.81511776718904*^9}},ExpressionUUID->"d55e5aaa-6cf5-4486-9824-\
de824153a2f8"],

Cell[TextData[{
 "Contract ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "c7174b9b-b680-4280-9107-957468251edd"],
 " with the propagator, and order derivatives"
}], "Text",
 CellChangeTimes->{{3.8320871104382095`*^9, 
  3.8320871438026447`*^9}},ExpressionUUID->"9bb52937-2d6d-47ff-8764-\
1968895f38b9"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefConstantSymbol", "[", 
    RowBox[{"\[CapitalDelta]inert", ",", 
     RowBox[{
     "PrintAs", "\[Rule]", 
      "\"\<\!\(\*OverscriptBox[\(\[CapitalDelta]\), \(_\)]\)\>\""}]}], "]"}], 
   ";"}], "\n", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8187413187675543`*^9, 3.8187413232078176`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"45feb283-3a6b-40c7-a720-f8e08e897bfc"],

Cell["\<\
Write contracted derivatives within a group of scalar fields as Laplacians\
\>", "Text",
 CellChangeTimes->{{3.832087167914091*^9, 
  3.832087192546111*^9}},ExpressionUUID->"f37fe6cb-e8df-4962-ab7c-\
4f6ed7bed2e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDrule", "[", "notfreeof_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Phi]wrapper", "[", 
     RowBox[{"Times", "[", 
      RowBox[{"C1___", ",", 
       RowBox[{
        RowBox[{"bCD", "[", 
         RowBox[{"-", "a_"}], "]"}], "@", "A_"}], " ", ",", "C2___", ",", 
       RowBox[{
        RowBox[{"bCD", "[", "a_", "]"}], "@", "B_"}], " ", ",", " ", 
       "C3___"}], "]"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], 
       RowBox[{"\[Phi]wrapper", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", 
           RowBox[{"-", "a"}], "]"}], "@", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "A"}]}], " ", "B", " ", 
         RowBox[{"Times", "[", 
          RowBox[{"C1", ",", "C2", ",", "C3"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[Phi]wrapper", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", 
           RowBox[{"-", "a"}], "]"}], "@", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A", " ", 
         RowBox[{"Times", "[", 
          RowBox[{"C1", ",", "C2", ",", "C3"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"bCD", "[", 
         RowBox[{"-", "a"}], "]"}], "@", 
        RowBox[{
         RowBox[{"bCD", "[", "a", "]"}], "@", 
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{"A", " ", "B", " ", 
           RowBox[{"Times", "[", 
            RowBox[{"C1", ",", "C2", ",", "C2"}], "]"}]}], "]"}]}]}]}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"bCD", "[", "\[Mu]", "]"}], "@", 
        RowBox[{"Times", "[", 
         RowBox[{"C1", ",", "C2", ",", "C3"}], "]"}]}], "===", "0"}], "&&", 
      RowBox[{"Not", "@", 
       RowBox[{"FreeQ", "[", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"C1", ",", "A", ",", "C2", ",", "B", ",", " ", "C3"}], 
          "]"}], ",", "notfreeof"}], "]"}]}]}]}]}], "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8187448402553034`*^9, 3.81874484182953*^9}, {
  3.818755307706639*^9, 3.8187553577025166`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b85a7bc5-45f4-4299-82e5-9d00a8c426dc"],

Cell[TextData[{
 "Perform the contraction of the first ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "1baf8210-cb92-4b1d-bbcd-f9db391433ca"],
 ".\nFirst add a propagator form factor, and commute derivatives from the \
3-point function with form factors."
}], "Text",
 CellChangeTimes->{{3.8320871972757874`*^9, 3.832087234609271*^9}, {
  3.8478767381315303`*^9, 
  3.8478767642122097`*^9}},ExpressionUUID->"aba786ed-56ff-47b9-92c6-\
1226e90b7afc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T\[Phi]1\[Phi]2", "[", 
    RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]inert"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Gprop", "[", "\[CapitalDelta]", "]"}], "%"}], "//", 
      "CollectTensors"}], "//", "ExpandSymCovDs"}], "//", "SortCovDs"}], "//",
    "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dhead", "[", "%", "]"}], "//.", "dheadrules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FixedPoint", "[", 
   RowBox[{"commutederivatives", ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"dhead", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"#", "&"}], ")"}]}]}], "/.", 
     RowBox[{"\[CapitalDelta]inert", "\[Rule]", "\[CapitalDelta]"}]}], "//", 
    "SortCovDs"}], "//", "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"collectlaplacianstoright", "[", "\[Phi]wrapper", "]"}], "[", "%", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GiT12", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", "%"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.818741285994032*^9, 3.818741307156444*^9}, {
   3.8187413475716853`*^9, 3.8187414767056975`*^9}, {3.8187415221695814`*^9, 
   3.8187415322178087`*^9}, {3.818741566122568*^9, 3.818741585838191*^9}, {
   3.8187416408220897`*^9, 3.8187417699891157`*^9}, {3.818741932641963*^9, 
   3.8187419658243833`*^9}, {3.818742071353651*^9, 3.818742087924206*^9}, {
   3.818742139215066*^9, 3.8187421488363676`*^9}, {3.818742830015847*^9, 
   3.818742878857295*^9}, {3.8187430031842823`*^9, 3.818743008651312*^9}, 
   3.8187434617561812`*^9, {3.8187447758231144`*^9, 3.8187447883731174`*^9}, {
   3.818744992483508*^9, 3.8187451117084846`*^9}, {3.818746017701565*^9, 
   3.818746050931888*^9}, {3.8187460814244595`*^9, 3.8187460992673388`*^9}, {
   3.8187461301402287`*^9, 3.818746156534507*^9}, {3.8187466534651995`*^9, 
   3.8187466616770163`*^9}, {3.8190060479344716`*^9, 
   3.8190060994469724`*^9}, {3.8191061396485415`*^9, 3.8191061416482067`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"41f36147-8466-4f9d-898f-dbf7b6102a9b"],

Cell["Add tensor structures of the propagator", "Text",
 CellChangeTimes->{{3.847876766764318*^9, 
  3.8478767767709417`*^9}},ExpressionUUID->"a7357c31-d9db-4d4e-a6c9-\
5c587167f45f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeGT12", "[", "i_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
        "tensorbasis", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
         "/.", 
        RowBox[{
         RowBox[{"h", "[", "A__", "]"}], "\[RuleDelayed]", 
         RowBox[{"ReplaceDummies", "[", 
          RowBox[{"GiT12", "[", "A", "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"Gprop", "[", "A_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Gprop", "[", 
         RowBox[{"A", ",", "i"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"res", "//", "CollectTensors"}], "//", "ExpandSymCovDs"}], "//",
        "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"collectlaplacianstoright", "[", 
         RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], ",", 
        "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"collectlaplacianstoright", "[", 
         RowBox[{"\[Phi]1", ",", "\[CapitalDelta]1"}], "]"}], ",", "res"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"collectlaplacianstoright", "[", 
         RowBox[{"\[Phi]2", ",", "\[CapitalDelta]2"}], "]"}], ",", "res"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{"SortCovDs", "[", "res", "]"}]}]}], ";", "\[IndentingNewLine]",
      "res"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.818742195807577*^9, 3.8187422489390974`*^9}, {
  3.818743522300932*^9, 3.8187435226868954`*^9}, {3.8187436694077168`*^9, 
  3.8187436714749203`*^9}, {3.8187437657389784`*^9, 3.818743799639427*^9}, {
  3.8187438523676214`*^9, 3.818743873709997*^9}, {3.818743964894726*^9, 
  3.818744001106085*^9}, {3.818744084359683*^9, 3.818744084670151*^9}, {
  3.818746382072166*^9, 3.818746384949258*^9}, {3.818746417765217*^9, 
  3.8187464530948615`*^9}, {3.8187464922907324`*^9, 3.8187465210486836`*^9}, {
  3.8191062414914284`*^9, 3.81910625911747*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"250395aa-f328-4165-869e-3b597c51ea11"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<GT12.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GT12", "[", 
      RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
     RowBox[{"Get", "[", "\"\<GT12.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GT12", "[", 
         RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"computeGT12", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "tensorbasis", "]"}]}], "}"}]}], "]"}]}], 
       ";"}], "\[IndentingNewLine]", ",", "i"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<GT12.m\>\"", ",", 
      RowBox[{"GT12", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8187422071084905`*^9, 3.818742216011882*^9}, 
   3.818742279086503*^9, {3.8187423476254377`*^9, 3.8187424073489475`*^9}, {
   3.8320873100462627`*^9, 3.8320873184608755`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2dba9814-72fc-4e0c-aa12-57d80e6b470d"],

Cell[TextData[{
 "Contract the other ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "f1e3f1b6-4e81-4c81-a3fc-5cb19ed24723"],
 " and collect all Laplacians to the right:"
}], "Text",
 CellChangeTimes->{{3.8320872147315807`*^9, 3.8320872278436317`*^9}, {
  3.847876786499305*^9, 
  3.8478768056511607`*^9}},ExpressionUUID->"37b30a25-06f4-44df-bdfc-\
a789b14beba2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "computeT34GT12", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"computeT34GT12", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"T\[Phi]3\[Phi]4", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", 
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]inert"}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
         RowBox[{
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<collecting laplacians...\>\"", "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]1", ",", "\[CapitalDelta]1"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]2", ",", "\[CapitalDelta]2"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]3", ",", "\[CapitalDelta]3"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]4", ",", "\[CapitalDelta]4"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"collectlaplacianstoright", "[", 
         RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]inert"}], "]"}], ",", 
        "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "/.", 
        RowBox[{"\[CapitalDelta]inert", "\[Rule]", "\[CapitalDelta]"}]}], "//",
        "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]1", ",", "\[CapitalDelta]1"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]2", ",", "\[CapitalDelta]2"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]3", ",", "\[CapitalDelta]3"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]4", ",", "\[CapitalDelta]4"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", "res"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.818747450627872*^9, 3.818747517224729*^9}, {
   3.818747637717724*^9, 3.8187476645467615`*^9}, {3.818747850428008*^9, 
   3.818747865149933*^9}, {3.818747978785944*^9, 3.8187479790874767`*^9}, 
   3.818748348132618*^9, {3.819005687221331*^9, 3.8190056970203314`*^9}, 
   3.8190058301063657`*^9, 3.8190058643611975`*^9, 3.819005895464082*^9, 
   3.8190062817146063`*^9, 3.819006312660324*^9, {3.8190063894435453`*^9, 
   3.819006437490523*^9}, {3.819006492354443*^9, 3.819006528745033*^9}, 
   3.81900657015231*^9, {3.819006641156684*^9, 3.8190066554974594`*^9}, {
   3.8190066895196033`*^9, 3.819006719804618*^9}, {3.819006782886825*^9, 
   3.819006806922028*^9}, {3.819010285226828*^9, 3.8190102865322466`*^9}, {
   3.8190104300989294`*^9, 3.8190104346228704`*^9}, 3.8190104888076787`*^9, {
   3.8190105330957108`*^9, 3.819010533274315*^9}, 3.8190106467213545`*^9, 
   3.8190106819818172`*^9, {3.819011651545251*^9, 3.819011666608268*^9}, 
   3.8190117113775268`*^9, 3.8190118136591816`*^9, {3.819011857206218*^9, 
   3.8190118681820745`*^9}, 3.8190121044132805`*^9, {3.8190122068939495`*^9, 
   3.819012211388177*^9}, {3.8190162315951796`*^9, 3.819016246297105*^9}, {
   3.819024255014336*^9, 3.819024264842208*^9}, {3.819106309964587*^9, 
   3.819106312840146*^9}, {3.8335457920521355`*^9, 3.8335458226958523`*^9}, {
   3.8335459144837523`*^9, 3.833545916634809*^9}, {3.8335461413796635`*^9, 
   3.8335461415934258`*^9}, {3.833566460120393*^9, 3.8335664607473593`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"4e745c3b-946f-4b3a-9a80-0a224de44504"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<T34GT12.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T34GT12", "=", 
     RowBox[{"Get", "[", "\"\<T34GT12.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"T34GT12", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"computeT34GT12", "[", 
           RowBox[{
            RowBox[{"GT12", "[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "\[LeftDoubleBracket]", 
            "i", "\[RightDoubleBracket]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"GT12", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], "}"}]}], 
         "]"}]}], ";"}], "\[IndentingNewLine]", ",", "i"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<T34GT12.m\>\"", ",", "T34GT12"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.818747602022016*^9, 3.8187476252521973`*^9}, {
  3.8187483204180264`*^9, 3.818748334248945*^9}, {3.81900552321634*^9, 
  3.819005528590083*^9}, {3.8190057040082397`*^9, 3.8190057253240585`*^9}, {
  3.8190242715824003`*^9, 3.819024278308343*^9}, {3.8190243407585015`*^9, 
  3.819024342597918*^9}, {3.819024938447129*^9, 3.81902494163612*^9}, {
  3.820347458683736*^9, 3.8203474592728853`*^9}, {3.8320873415748835`*^9, 
  3.832087349239586*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"4fb12141-fa8a-4257-ad2c-11d8797cd380"],

Cell[TextData[{
 "Commute any indices not contracted to \[CapitalDelta] with \
f(\[CapitalDelta]) such that they are all grouped together. Bring to standard \
form: only derivatives on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "22a04b08-4a2c-4968-91cd-4b29ff208ba4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6b70d7ba-e269-4f7f-8c96-41de639b52c5"],
 " remain."
}], "Text",
 CellChangeTimes->{{3.847876815920925*^9, 
  3.84787691107443*^9}},ExpressionUUID->"d76fdbca-056a-428d-a1dd-\
f955f3c2db3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contractindices", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "res", ",", "prefactor", ",", "sortDDs", ",", "removecrossterms"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"sorting", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"sortDDs", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]a_", ",", "\[Phi]b_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]a_", ",", "\[CapitalDelta]b_"}], "}"}]}], 
        "]"}], "[", "e_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "r", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r", "=", "e"}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"SortCovDs", "[", "r", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "/.", 
             RowBox[{
              RowBox[{"\[Phi]wrapper", "[", "A_", "]"}], "\[RuleDelayed]", 
              RowBox[{"\[Phi]wrapper", "[", 
               RowBox[{
                RowBox[{"collectlaplacianstoright", "[", 
                 RowBox[{"\[Phi]a", ",", "\[CapitalDelta]a"}], "]"}], "[", 
                "A", "]"}], "]"}]}]}], "//.", "\[Phi]wrapperrules"}], "//", 
           RowBox[{
            RowBox[{"CollectTensors", "[", 
             RowBox[{"#", ",", 
              RowBox[{"SimplifyMethod", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "/.", 
             RowBox[{
              RowBox[{"\[Phi]wrapper", "[", "A_", "]"}], "\[RuleDelayed]", 
              RowBox[{"\[Phi]wrapper", "[", 
               RowBox[{
                RowBox[{"collectlaplacianstoright", "[", 
                 RowBox[{"\[Phi]b", ",", "\[CapitalDelta]b"}], "]"}], "[", 
                "A", "]"}], "]"}]}]}], "//.", "\[Phi]wrapperrules"}], "//", 
           RowBox[{
            RowBox[{"CollectTensors", "[", 
             RowBox[{"#", ",", 
              RowBox[{"SimplifyMethod", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "r"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"removecrossterms", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]a_", ",", "\[Phi]b_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]a_", ",", "\[CapitalDelta]b_"}], "}"}]}], 
        "]"}], "[", "e_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "r", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"r", "=", "e"}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{
           RowBox[{"sortDDs", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Phi]a", ",", "\[Phi]b"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]a", ",", "\[CapitalDelta]b"}], "}"}]}], 
            "]"}], "[", "e", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"r", "/.", 
           RowBox[{"DDrule", "[", "\[Phi]a", "]"}]}]}], ";", 
         "\[IndentingNewLine]", "r"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", "expr"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", 
      "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \(3\)]\)\!\(\
\*SubscriptBox[\(\[Phi]\), \(4\)]\)\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"removecrossterms", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Phi]3", ",", "\[Phi]4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], 
         "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a", "]"}], "@", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{"A", " ", "B"}], "]"}]}], "-", 
           RowBox[{"\[Phi]wrapper", "[", 
            RowBox[{"A", " ", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]4"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
       "\[Phi]12"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
        RowBox[{
         RowBox[{"dhead", "[", 
          RowBox[{"A_", " ", 
           RowBox[{"\[Phi]wrapper", "[", "B_", "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "A", "]"}], 
           RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"B", ",", "\[Phi]1"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "/.", 
        RowBox[{"dhead", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"G", " ", "\[Phi]34", " ", "D"}], ".."}], "D", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", 
      "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \(1\)]\)\!\(\
\*SubscriptBox[\(\[Phi]\), \(2\)]\)\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"removecrossterms", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2"}], "}"}]}], 
         "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a", "]"}], "@", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{"A", " ", "B"}], "]"}]}], "-", 
           RowBox[{"\[Phi]wrapper", "[", 
            RowBox[{"A", " ", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]2"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]34", " ", "G", " ", "D"}], ".."}], "D", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
        RowBox[{
         RowBox[{"dhead", "[", 
          RowBox[{"A_", " ", 
           RowBox[{"\[Phi]wrapper", "[", "B_", "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "A", "]"}], 
           RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"B", ",", "\[Phi]3"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "/.", 
        RowBox[{"dhead", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", 
      "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \(3\)]\)\!\(\
\*SubscriptBox[\(\[Phi]\), \(4\)]\)\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"removecrossterms", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Phi]3", ",", "\[Phi]4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], 
         "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a", "]"}], "@", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{"A", " ", "B"}], "]"}]}], "-", 
           RowBox[{"\[Phi]wrapper", "[", 
            RowBox[{"A", " ", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]4"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
        RowBox[{
         RowBox[{"dhead", "[", 
          RowBox[{"A_", " ", 
           RowBox[{"\[Phi]wrapper", "[", "B_", "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "A", "]"}], 
           RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"B", ",", "\[Phi]1"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "/.", 
        RowBox[{"dhead", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"G", " ", "\[Phi]34", " ", "D"}], ".."}], "D", " ", 
       "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", 
      "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \(1\)]\)\!\(\
\*SubscriptBox[\(\[Phi]\), \(2\)]\)\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a_", "]"}], "@", 
          RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{"removecrossterms", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2"}], "}"}]}], 
         "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{"\[Phi]wrapper", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"bCD", "[", "a", "]"}], "@", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{"A", " ", "B"}], "]"}]}], "-", 
           RowBox[{"\[Phi]wrapper", "[", 
            RowBox[{"A", " ", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
          RowBox[{"Not", "@", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"A", ",", "\[Phi]2"}], "]"}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"res", "//.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
          RowBox[{
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
           RowBox[{"Not", "@", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
       RowBox[{
        RowBox[{"CollectTensors", "[", 
         RowBox[{"#", ",", 
          RowBox[{"SimplifyMethod", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", "\[Phi]12"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"collectlaplacianstoright", "[", 
        RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", "res", 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"res", "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335464971704273`*^9, 3.833546628419469*^9}, {
   3.833546714753888*^9, 3.833546716514933*^9}, {3.8335467937479324`*^9, 
   3.83354679568557*^9}, {3.8335469256371174`*^9, 3.8335469307059593`*^9}, {
   3.833546998497673*^9, 3.8335470021292815`*^9}, {3.8335470341615915`*^9, 
   3.8335470511547356`*^9}, 3.8335470814954243`*^9, {3.833547402901519*^9, 
   3.8335474306279864`*^9}, {3.8335475807209597`*^9, 3.83354782568536*^9}, {
   3.83354797848153*^9, 3.833547989540327*^9}, {3.833548115207694*^9, 
   3.8335482360636473`*^9}, {3.8335482750740137`*^9, 3.833548275287264*^9}, {
   3.833548308033086*^9, 3.8335483107681518`*^9}, {3.833548341042338*^9, 
   3.8335483732164993`*^9}, {3.8335574065989647`*^9, 
   3.8335574178762655`*^9}, {3.8335574882474337`*^9, 
   3.8335574987649035`*^9}, {3.8335575330189047`*^9, 
   3.8335576300173025`*^9}, {3.833557684423175*^9, 3.8335578027208023`*^9}, {
   3.833557834675996*^9, 3.8335578997535086`*^9}, {3.833557935623411*^9, 
   3.833557948252041*^9}, {3.8335580110821023`*^9, 3.833558038843644*^9}, {
   3.8335580850611763`*^9, 3.8335582662320256`*^9}, {3.833558310530324*^9, 
   3.8335583443784523`*^9}, {3.8335591839878187`*^9, 
   3.8335593232393007`*^9}, {3.8335593543312826`*^9, 
   3.8335593716584244`*^9}, {3.833559551210555*^9, 3.833559551379859*^9}, {
   3.8335595988095913`*^9, 3.833559599482003*^9}, 3.8335596936284237`*^9, {
   3.833559732353546*^9, 3.8335599227817516`*^9}, {3.8335599624094796`*^9, 
   3.833559978924426*^9}, {3.8335600206624546`*^9, 3.833560064497087*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"17a3463b-154c-4715-b30c-93a54839f54a"],

Cell[BoxData[{
 RowBox[{"T34GT12", ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<T34GT12contracted.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T34GT12contracted", "=", 
     RowBox[{"Get", "[", "\"\<T34GT12contracted.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"T34GT12contracted", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"contractindices", "[", 
           RowBox[{
           "%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<T34GT12contracted.m\>\"", ",", "T34GT12contracted"}], "]"}],
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335590363486366`*^9, 3.833559169252643*^9}, {
   3.833559398074278*^9, 3.833559431681998*^9}, 3.833559604571394*^9, {
   3.8335596548693085`*^9, 3.833559656009736*^9}, {3.8335600935436687`*^9, 
   3.833560096411028*^9}, {3.8335601994026346`*^9, 3.8335602242659163`*^9}, 
   3.8335605500976143`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4b2fa169-2765-4ae2-aaf8-a3cc9de436d6"],

Cell["Put the scalar field and the background on-shell:", "Text",
 CellChangeTimes->{{3.847876917907401*^9, 
  3.84787692702724*^9}},ExpressionUUID->"db764474-f33c-4ae6-9f9a-\
c9826eeb4a2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"computeTGT", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"Total", "[", "T34GT12contracted", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"PrintTemporary", "[", "\"\<Put scalars on-shell...\>\"", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{"res", ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]1", ",", 
             RowBox[{"-", 
              RowBox[{"MM", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]2", ",", 
             RowBox[{"-", 
              RowBox[{"MM", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]3", ",", 
             RowBox[{"-", 
              RowBox[{"MM", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]4", ",", 
             RowBox[{"-", 
              RowBox[{"MM", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], ",", "0"}], "}"}]}], "]"}]}],
         "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
      "PrintTemporary", "[", "\"\<Evaluate on-shell background...\>\"", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"res", "/.", 
         RowBox[{
         "onshellbackgroundrules", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], "//", "CollectTensors"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"res", "/.", 
         RowBox[{
         "onshellbackgroundrules", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "//", "CollectTensors"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"CollectTensors", "[", 
        RowBox[{"res", ",", 
         RowBox[{"SimplifyMethod", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Gprop", "[", "__", "]"}], ",", "Simplify"}], "]"}], 
            "&"}], ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"PrintTemporary", "[", "\"\<Evaluate propagator\>\"", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
              "res", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "/.",
               "Gpropsol"}], "//", "Simplify"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"res", "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.820321532218854*^9, 3.8203216613052425`*^9}, 
   3.8203217253164053`*^9, {3.8203233577475896`*^9, 3.82032337622956*^9}, {
   3.8203234135284305`*^9, 3.820323458998432*^9}, 3.8203240976035976`*^9, {
   3.82032424480645*^9, 3.820324305765349*^9}, {3.8203243504534283`*^9, 
   3.820324408932584*^9}, {3.8203244838632345`*^9, 3.8203244885323644`*^9}, 
   3.8203399312388783`*^9, {3.8203415979375343`*^9, 3.8203416030404243`*^9}, 
   3.8203416767755175`*^9, {3.820341983944589*^9, 3.8203420125081015`*^9}, 
   3.820343131750382*^9, {3.8203529691569777`*^9, 3.820353048622441*^9}, {
   3.8203534781336513`*^9, 3.8203535044186783`*^9}, {3.8226623437357235`*^9, 
   3.8226623568237376`*^9}, {3.826886073976364*^9, 3.826886089640329*^9}, 
   3.8335427419083652`*^9, {3.847444462364638*^9, 3.847444472693012*^9}, {
   3.8481177388881874`*^9, 3.848117742117093*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"b6e298cf-79a7-454e-b062-f2c6459cb829"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "\"\<TGT.m\>\"", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TGT", "=", 
      RowBox[{"Get", "[", "\"\<TGT.m\>\"", "]"}]}], ";"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TGT", "=", 
      RowBox[{"computeTGT", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{"\"\<TGT.m\>\"", ",", "TGT"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8203215707134466`*^9, 3.8203215791726604`*^9}, {
   3.8203244271044397`*^9, 3.8203244728663125`*^9}, {3.8203399373145328`*^9, 
   3.8203399527229996`*^9}, 3.8203417209461412`*^9, 3.820343121478101*^9, 
   3.8203530538131585`*^9, 3.8203531011530895`*^9, {3.83208739878473*^9, 
   3.832087404461006*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"06f703bb-223d-469a-a314-b125e333daad"]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization", "Section",
 CellChangeTimes->{{3.8193597048276052`*^9, 3.8193597060153418`*^9}, {
  3.8202103556388426`*^9, 
  3.820210358310294*^9}},ExpressionUUID->"1287f709-0616-447e-9162-\
69b5c43e4a34"],

Cell["\<\
We brought TGT to standard form by moving all derivatives to \[Phi]1 and \
\[Phi]3, in order to obtain an on-shell gauge invariant result. However this \
breaks crossing symmetry under the interchanges \
\[Phi]1\[LeftRightArrow]\[Phi]2 and \[Phi]3\[LeftRightArrow]\[Phi]4. In this \
section we bring the amplitude in a manifestly symmetric form.\
\>", "Text",
 CellChangeTimes->{{3.821445563408968*^9, 3.8214456926903715`*^9}, {
  3.847876997456997*^9, 
  3.847876998769291*^9}},ExpressionUUID->"0b9cd146-0adc-4147-8d8c-\
e15348a51fe8"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8202103740229015`*^9, 
  3.820210376806743*^9}},ExpressionUUID->"a3ade7fc-2906-4ac5-b849-\
9b0612876032"],

Cell[BoxData[
 RowBox[{"quietxAct", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefTensor", "[", 
    RowBox[{
     RowBox[{"T2", "[", 
      RowBox[{
       RowBox[{"LI", "[", "n", "]"}], ",", 
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "spacetime", ",", 
     RowBox[{"Symmetric", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}], "]"}], ",", 
     RowBox[{
     "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(T\), \(2\)]\)\>\""}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8214399450129433`*^9, 3.8214399607297907`*^9}, {
  3.821445550659913*^9, 3.8214455562737103`*^9}, {3.832087443120406*^9, 
  3.832087443411398*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"81a3b00f-5155-4994-91ac-39524d0eee19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "symm\[Phi]rule", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Phi]wrapper", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "\[Alpha]", "]"}], "@", 
       RowBox[{
        RowBox[{"bCD", "[", "\[Beta]", "]"}], "@", 
        RowBox[{"\[Phi]1", "[", "]"}]}]}], 
      RowBox[{"\[Phi]2", "[", "]"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Phi]wrapper", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "\[Alpha]", "]"}], "@", 
       RowBox[{
        RowBox[{"bCD", "[", "\[Beta]", "]"}], "@", 
        RowBox[{"\[Phi]2", "[", "]"}]}]}], 
      RowBox[{"\[Phi]1", "[", "]"}]}], "]"}]}]}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", 
    RowBox[{
     RowBox[{"\[Phi]wrapper", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"bCD", "[", "a", "]"}], "@", 
        RowBox[{"\[Phi]wrapper", "[", 
         RowBox[{"A", " ", "B"}], "]"}]}], "-", 
       RowBox[{"\[Phi]wrapper", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"bCD", "[", "a", "]"}], "@", "B"}], " ", "A"}], "]"}]}], "/;", 
      RowBox[{"Not", "@", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"A", ",", "\[Phi]2"}], "]"}]}]}]}]}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "SortCovDs"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "[", 
   RowBox[{
    RowBox[{"LI", "[", 
     RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "]"}], ",", "\[Alpha]", ",", 
    "\[Beta]"}], "]"}], "\[Equal]", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"%", ",", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Beta]"], 
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[Phi]1"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bCD[$CellContext`\[Beta]][
          $CellContext`bCD[$CellContext`\[Alpha]][
           $CellContext`\[Phi]1[]]],
         Editable->False], ")"}]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Beta]][
       $CellContext`bCD[$CellContext`\[Alpha]][
        $CellContext`\[Phi]1[]]]],
    Editable->False]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symm\[Phi]rule", "[", 
   RowBox[{"\[Phi]1_", ",", "\[Phi]2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"\[Phi]wrapper", "[", 
     RowBox[{
      RowBox[{"\[Phi]2", "[", "]"}], 
      RowBox[{
       RowBox[{"bCD", "[", "\[Beta]_", "]"}], "@", 
       RowBox[{
        RowBox[{"bCD", "[", "\[Alpha]_", "]"}], "@", 
        RowBox[{"\[Phi]1", "[", "]"}]}]}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"%", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8213391464364796`*^9, 3.8213392447016196`*^9}, {
   3.821339299758936*^9, 3.821339573132769*^9}, 3.821340664655014*^9, {
   3.821340732602854*^9, 3.8213408660254717`*^9}, {3.821340912494076*^9, 
   3.821340916810981*^9}, {3.821341055278891*^9, 3.8213410585068245`*^9}, {
   3.8213573638521547`*^9, 3.8213574019438677`*^9}, {3.8213575633395767`*^9, 
   3.821357572298829*^9}, {3.8213576120425076`*^9, 3.821357676147402*^9}, 
   3.821357711178534*^9, {3.821357792297308*^9, 3.8213577935534487`*^9}, {
   3.821357862428834*^9, 3.821357890060008*^9}, {3.821357923524331*^9, 
   3.8213579454167624`*^9}, {3.821357981168126*^9, 3.8213580786289577`*^9}, {
   3.821358442039837*^9, 3.8213585003896*^9}, {3.82135859810876*^9, 
   3.8213586220722237`*^9}, {3.821358871032109*^9, 3.8213588818324184`*^9}, {
   3.8213598295844436`*^9, 3.8213598328129606`*^9}, {3.8213598783329306`*^9, 
   3.8213599158756375`*^9}, {3.8213600507657194`*^9, 3.821360080906394*^9}, {
   3.8213601117667184`*^9, 3.8213601206530514`*^9}, {3.82136034303716*^9, 
   3.8213603565712423`*^9}, 3.8214196542179117`*^9, {3.8214387040795393`*^9, 
   3.821438722230014*^9}, {3.821439936774932*^9, 3.8214399405499363`*^9}, {
   3.821439980984276*^9, 3.821440028376536*^9}, {3.821440059714656*^9, 
   3.821440093275754*^9}, {3.821445546726967*^9, 3.8214455473157463`*^9}, {
   3.8214457337485933`*^9, 3.8214457358276734`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"c9d103f4-6353-48f8-b933-b2a7b45a362e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Alpha]"], 
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[Phi]1"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bCD[$CellContext`\[Alpha]][
          $CellContext`bCD[$CellContext`\[Beta]][
           $CellContext`\[Phi]1[]]],
         Editable->False], ")"}]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Alpha]][
       $CellContext`bCD[$CellContext`\[Beta]][
        $CellContext`\[Phi]1[]]]],
    Editable->False]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]1[],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Alpha]"], 
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[Phi]2"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bCD[$CellContext`\[Alpha]][
          $CellContext`bCD[$CellContext`\[Beta]][
           $CellContext`\[Phi]2[]]],
         Editable->False], ")"}]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] \
$CellContext`bCD[$CellContext`\[Alpha]][
       $CellContext`bCD[$CellContext`\[Beta]][
        $CellContext`\[Phi]2[]]]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.821339181037425*^9, {3.821339228488592*^9, 3.821339245004814*^9}, 
   3.8213393154044847`*^9, {3.8213395392614202`*^9, 3.8213395734656277`*^9}, 
   3.821340664980919*^9, {3.821340749054696*^9, 3.8213407762086616`*^9}, {
   3.821340854979898*^9, 3.821340867446888*^9}, 3.8213409170808325`*^9, 
   3.821341058957549*^9, {3.8213570394804163`*^9, 3.8213570512438145`*^9}, 
   3.8213571568170834`*^9, {3.821357393932269*^9, 3.8213574023753724`*^9}, {
   3.821357669872567*^9, 3.821357677747257*^9}, 3.8213577118590164`*^9, 
   3.8213577953289475`*^9, {3.8213578634264793`*^9, 3.8213578911664715`*^9}, 
   3.821358038089755*^9, 3.8213580804045753`*^9, 3.8213581731182404`*^9, 
   3.8213585020775642`*^9, 3.821358622399822*^9, {3.8213588774490137`*^9, 
   3.8213588821971188`*^9}, 3.821358958890215*^9, 3.82135991742708*^9, 
   3.821360121544487*^9, 3.821360357744851*^9, 3.821419677446452*^9, 
   3.8214366179117694`*^9, {3.821438712237561*^9, 3.8214387230209293`*^9}, {
   3.821440018083232*^9, 3.821440093799292*^9}, 3.8214451364314976`*^9, 
   3.821446913234288*^9, 3.8214501739496965`*^9, 3.821452189775042*^9, 
   3.821452915796811*^9, 3.8215056971059127`*^9, 3.8225444218999786`*^9, 
   3.8226482458551273`*^9, 3.822664486264904*^9, 3.822734536060953*^9, 
   3.8230651443364553`*^9, 3.8239278661813073`*^9, 3.8239379630387616`*^9, 
   3.823939046269617*^9, 3.82396981109424*^9, 3.823969877985037*^9, 
   3.8260848967759323`*^9, 3.8260918520542746`*^9, 3.826122358218104*^9, 
   3.8267872969120426`*^9, 3.8268837250475006`*^9, 3.826886730905509*^9, 
   3.8268870991588755`*^9, 3.8269493058824377`*^9, 3.8269665650709095`*^9, 
   3.827232288042249*^9, 3.827287333244214*^9, 3.827291847007164*^9, 
   3.8273942589195523`*^9, 3.8275504527645736`*^9, 3.8278090153366385`*^9, 
   3.82782706646189*^9, 3.8278404055013313`*^9, 3.8278962708833156`*^9, 
   3.8286798166382957`*^9, 3.8298035280995307`*^9, 3.8317884867690067`*^9, 
   3.8320427220324717`*^9, 3.832060642620531*^9, 3.832088587635317*^9, 
   3.8335354948883677`*^9, 3.8335372931990457`*^9, 3.83354353091151*^9, 
   3.833560589115353*^9, 3.8335607234741135`*^9, 3.8335659068173523`*^9, 
   3.833567215934247*^9, 3.8335689927619624`*^9, 3.833605183176053*^9, 
   3.8474443706965604`*^9, 3.847445056331011*^9, 3.847445255143277*^9, 
   3.847859043050587*^9, 3.847877050809929*^9, 3.8478772506645846`*^9, 
   3.8481179131917143`*^9, 3.8481182714312625`*^9, 3.848119086120077*^9, 
   3.8481242956350665`*^9, 3.848125746330776*^9, 3.848128790375206*^9, 
   3.8481288522945623`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"56efab72-eaa3-4093-bc13-52ea3c57f000"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       SubscriptBox["T", "2"], 
       StyleBox[GridBox[{
          {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
          {" ", " ", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`T2[
    xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
   Editable->False], "\[Equal]", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Beta]"], 
           SuperscriptBox[
            OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[Phi]1"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bCD[$CellContext`\[Beta]][
          $CellContext`bCD[$CellContext`\[Alpha]][
           $CellContext`\[Phi]1[]]],
         Editable->False], ")"}]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Beta]][
       $CellContext`bCD[$CellContext`\[Alpha]][
        $CellContext`\[Phi]1[]]]],
    Editable->False], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[CapitalPhi]", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[Phi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Phi]2[],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SuperscriptBox[
              OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[Phi]1"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bCD[$CellContext`\[Beta]][
            $CellContext`\[Phi]1[]],
           Editable->False], ")"}]}], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[$CellContext`\[Alpha]][
       $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Beta]][
          $CellContext`\[Phi]1[]]]],
      Editable->False], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[CapitalPhi]", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[Phi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Phi]2[],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SuperscriptBox[
              OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[Phi]1"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bCD[$CellContext`\[Alpha]][
            $CellContext`\[Phi]1[]],
           Editable->False], ")"}]}], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[$CellContext`\[Beta]][
       $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Alpha]][
          $CellContext`\[Phi]1[]]]],
      Editable->False], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["\[Del]", "_"], "\[Beta]"], 
        SuperscriptBox[
         OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[CapitalPhi]", "[", 
        RowBox[{
         InterpretationBox[
          StyleBox["\[Phi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Phi]1[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Phi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Phi]2[],
          Editable->False]}], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`bCD[$CellContext`\[Beta]][
       $CellContext`bCD[$CellContext`\[Alpha]][
        $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] \
$CellContext`\[Phi]2[]]]],
      Editable->False], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.821339181037425*^9, {3.821339228488592*^9, 3.821339245004814*^9}, 
   3.8213393154044847`*^9, {3.8213395392614202`*^9, 3.8213395734656277`*^9}, 
   3.821340664980919*^9, {3.821340749054696*^9, 3.8213407762086616`*^9}, {
   3.821340854979898*^9, 3.821340867446888*^9}, 3.8213409170808325`*^9, 
   3.821341058957549*^9, {3.8213570394804163`*^9, 3.8213570512438145`*^9}, 
   3.8213571568170834`*^9, {3.821357393932269*^9, 3.8213574023753724`*^9}, {
   3.821357669872567*^9, 3.821357677747257*^9}, 3.8213577118590164`*^9, 
   3.8213577953289475`*^9, {3.8213578634264793`*^9, 3.8213578911664715`*^9}, 
   3.821358038089755*^9, 3.8213580804045753`*^9, 3.8213581731182404`*^9, 
   3.8213585020775642`*^9, 3.821358622399822*^9, {3.8213588774490137`*^9, 
   3.8213588821971188`*^9}, 3.821358958890215*^9, 3.82135991742708*^9, 
   3.821360121544487*^9, 3.821360357744851*^9, 3.821419677446452*^9, 
   3.8214366179117694`*^9, {3.821438712237561*^9, 3.8214387230209293`*^9}, {
   3.821440018083232*^9, 3.821440093799292*^9}, 3.8214451364314976`*^9, 
   3.821446913234288*^9, 3.8214501739496965`*^9, 3.821452189775042*^9, 
   3.821452915796811*^9, 3.8215056971059127`*^9, 3.8225444218999786`*^9, 
   3.8226482458551273`*^9, 3.822664486264904*^9, 3.822734536060953*^9, 
   3.8230651443364553`*^9, 3.8239278661813073`*^9, 3.8239379630387616`*^9, 
   3.823939046269617*^9, 3.82396981109424*^9, 3.823969877985037*^9, 
   3.8260848967759323`*^9, 3.8260918520542746`*^9, 3.826122358218104*^9, 
   3.8267872969120426`*^9, 3.8268837250475006`*^9, 3.826886730905509*^9, 
   3.8268870991588755`*^9, 3.8269493058824377`*^9, 3.8269665650709095`*^9, 
   3.827232288042249*^9, 3.827287333244214*^9, 3.827291847007164*^9, 
   3.8273942589195523`*^9, 3.8275504527645736`*^9, 3.8278090153366385`*^9, 
   3.82782706646189*^9, 3.8278404055013313`*^9, 3.8278962708833156`*^9, 
   3.8286798166382957`*^9, 3.8298035280995307`*^9, 3.8317884867690067`*^9, 
   3.8320427220324717`*^9, 3.832060642620531*^9, 3.832088587635317*^9, 
   3.8335354948883677`*^9, 3.8335372931990457`*^9, 3.83354353091151*^9, 
   3.833560589115353*^9, 3.8335607234741135`*^9, 3.8335659068173523`*^9, 
   3.833567215934247*^9, 3.8335689927619624`*^9, 3.833605183176053*^9, 
   3.8474443706965604`*^9, 3.847445056331011*^9, 3.847445255143277*^9, 
   3.847859043050587*^9, 3.847877050809929*^9, 3.8478772506645846`*^9, 
   3.8481179131917143`*^9, 3.8481182714312625`*^9, 3.848119086120077*^9, 
   3.8481242956350665`*^9, 3.848125746330776*^9, 3.848128790375206*^9, 
   3.8481288523213897`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"67801417-14c7-4983-98ad-8b684abc29f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{
        InterpretationBox[
         StyleBox["\[Phi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Phi]2[],
         Editable->False], " ", 
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SuperscriptBox[
             OverscriptBox["\[Del]", "_"], "\[Beta]"], 
            SuperscriptBox[
             OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[Phi]1"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`bCD[$CellContext`\[Beta]][
           $CellContext`bCD[$CellContext`\[Alpha]][
            $CellContext`\[Phi]1[]]],
          Editable->False], ")"}]}], "]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Beta]][
        $CellContext`bCD[$CellContext`\[Alpha]][
         $CellContext`\[Phi]1[]]]],
     Editable->False], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             SubscriptBox["T", "2"], 
             StyleBox[GridBox[{
                {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
                {" ", " ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`T2[
          
          xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
         Editable->False]}], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[CapitalPhi]", "[", 
          RowBox[{
           InterpretationBox[
            StyleBox["\[Phi]2",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Phi]2[],
            Editable->False], " ", 
           RowBox[{"(", 
            InterpretationBox[
             StyleBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[Phi]1"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bCD[$CellContext`\[Beta]][
              $CellContext`\[Phi]1[]],
             Editable->False], ")"}]}], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bCD[$CellContext`\[Alpha]][
         $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Beta]][
            $CellContext`\[Phi]1[]]]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Del]", "_"], "\[Beta]"], "\[CapitalPhi]", "[", 
          RowBox[{
           InterpretationBox[
            StyleBox["\[Phi]2",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Phi]2[],
            Editable->False], " ", 
           RowBox[{"(", 
            InterpretationBox[
             StyleBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[Phi]1"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bCD[$CellContext`\[Alpha]][
              $CellContext`\[Phi]1[]],
             Editable->False], ")"}]}], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bCD[$CellContext`\[Beta]][
         $CellContext`\[Phi]wrapper[$CellContext`\[Phi]2[] \
$CellContext`bCD[$CellContext`\[Alpha]][
            $CellContext`\[Phi]1[]]]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Del]", "_"], "\[Beta]"], 
          SuperscriptBox[
           OverscriptBox["\[Del]", "_"], "\[Alpha]"], "\[CapitalPhi]", "[", 
          RowBox[{
           InterpretationBox[
            StyleBox["\[Phi]1",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Phi]1[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Phi]2",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Phi]2[],
            Editable->False]}], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bCD[$CellContext`\[Beta]][
         $CellContext`bCD[$CellContext`\[Alpha]][
          $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] $CellContext`\
\[Phi]2[]]]],
        Editable->False]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.821339181037425*^9, {3.821339228488592*^9, 3.821339245004814*^9}, 
   3.8213393154044847`*^9, {3.8213395392614202`*^9, 3.8213395734656277`*^9}, 
   3.821340664980919*^9, {3.821340749054696*^9, 3.8213407762086616`*^9}, {
   3.821340854979898*^9, 3.821340867446888*^9}, 3.8213409170808325`*^9, 
   3.821341058957549*^9, {3.8213570394804163`*^9, 3.8213570512438145`*^9}, 
   3.8213571568170834`*^9, {3.821357393932269*^9, 3.8213574023753724`*^9}, {
   3.821357669872567*^9, 3.821357677747257*^9}, 3.8213577118590164`*^9, 
   3.8213577953289475`*^9, {3.8213578634264793`*^9, 3.8213578911664715`*^9}, 
   3.821358038089755*^9, 3.8213580804045753`*^9, 3.8213581731182404`*^9, 
   3.8213585020775642`*^9, 3.821358622399822*^9, {3.8213588774490137`*^9, 
   3.8213588821971188`*^9}, 3.821358958890215*^9, 3.82135991742708*^9, 
   3.821360121544487*^9, 3.821360357744851*^9, 3.821419677446452*^9, 
   3.8214366179117694`*^9, {3.821438712237561*^9, 3.8214387230209293`*^9}, {
   3.821440018083232*^9, 3.821440093799292*^9}, 3.8214451364314976`*^9, 
   3.821446913234288*^9, 3.8214501739496965`*^9, 3.821452189775042*^9, 
   3.821452915796811*^9, 3.8215056971059127`*^9, 3.8225444218999786`*^9, 
   3.8226482458551273`*^9, 3.822664486264904*^9, 3.822734536060953*^9, 
   3.8230651443364553`*^9, 3.8239278661813073`*^9, 3.8239379630387616`*^9, 
   3.823939046269617*^9, 3.82396981109424*^9, 3.823969877985037*^9, 
   3.8260848967759323`*^9, 3.8260918520542746`*^9, 3.826122358218104*^9, 
   3.8267872969120426`*^9, 3.8268837250475006`*^9, 3.826886730905509*^9, 
   3.8268870991588755`*^9, 3.8269493058824377`*^9, 3.8269665650709095`*^9, 
   3.827232288042249*^9, 3.827287333244214*^9, 3.827291847007164*^9, 
   3.8273942589195523`*^9, 3.8275504527645736`*^9, 3.8278090153366385`*^9, 
   3.82782706646189*^9, 3.8278404055013313`*^9, 3.8278962708833156`*^9, 
   3.8286798166382957`*^9, 3.8298035280995307`*^9, 3.8317884867690067`*^9, 
   3.8320427220324717`*^9, 3.832060642620531*^9, 3.832088587635317*^9, 
   3.8335354948883677`*^9, 3.8335372931990457`*^9, 3.83354353091151*^9, 
   3.833560589115353*^9, 3.8335607234741135`*^9, 3.8335659068173523`*^9, 
   3.833567215934247*^9, 3.8335689927619624`*^9, 3.833605183176053*^9, 
   3.8474443706965604`*^9, 3.847445056331011*^9, 3.847445255143277*^9, 
   3.847859043050587*^9, 3.847877050809929*^9, 3.8478772506645846`*^9, 
   3.8481179131917143`*^9, 3.8481182714312625`*^9, 3.848119086120077*^9, 
   3.8481242956350665`*^9, 3.848125746330776*^9, 3.848128790375206*^9, 
   3.848128852376004*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"a3a98019-39a9-40c3-8463-a0a540ba5930"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation", "Subsection",
 CellChangeTimes->{{3.8202103816553755`*^9, 
  3.8202103835586863`*^9}},ExpressionUUID->"b4137256-3d76-41dc-8538-\
6ccce1301cc9"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<TGTsymmetrized.m\>\"", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TGTsymmetrized", "=", 
     RowBox[{"Get", "[", "\"\<TGTsymmetrized.m\>\"", "]"}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TGTsymmetrized", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"res", ",", "sortDDs", ",", "removecrossterms"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"sorting", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"sortDDs", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Phi]a_", ",", "\[Phi]b_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]a_", ",", "\[CapitalDelta]b_"}], "}"}]}],
            "]"}], "[", "e_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "r", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"r", "=", "e"}], ";", "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{"SortCovDs", "[", "r", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "/.", 
                RowBox[{
                 RowBox[{"\[Phi]wrapper", "[", "A_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"\[Phi]wrapper", "[", 
                  RowBox[{
                   RowBox[{"collectlaplacianstoright", "[", 
                    RowBox[{"\[Phi]a", ",", "\[CapitalDelta]a"}], "]"}], "[", 
                   "A", "]"}], "]"}]}]}], "//.", "\[Phi]wrapperrules"}], "//", 
              RowBox[{
               RowBox[{"CollectTensors", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"SimplifyMethod", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "/.", 
                RowBox[{
                 RowBox[{"\[Phi]wrapper", "[", "A_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"\[Phi]wrapper", "[", 
                  RowBox[{
                   RowBox[{"collectlaplacianstoright", "[", 
                    RowBox[{"\[Phi]b", ",", "\[CapitalDelta]b"}], "]"}], "[", 
                   "A", "]"}], "]"}]}]}], "//.", "\[Phi]wrapperrules"}], "//", 
              RowBox[{
               RowBox[{"CollectTensors", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"SimplifyMethod", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{"#", "&"}], ")"}]}]}], "]"}], "&"}]}]}], ";", 
            "\[IndentingNewLine]", "r"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"removecrossterms", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Phi]a_", ",", "\[Phi]b_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]a_", ",", "\[CapitalDelta]b_"}], "}"}]}],
            "]"}], "[", "e_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "r", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"r", "=", "e"}], ";", "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{
              RowBox[{"sortDDs", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\[Phi]a", ",", "\[Phi]b"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]a", ",", "\[CapitalDelta]b"}], 
                 "}"}]}], "]"}], "[", "e", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{"r", "/.", 
              RowBox[{"DDrule", "[", "\[Phi]a", "]"}]}]}], ";", 
            "\[IndentingNewLine]", "r"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"res", "=", "TGT"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"symm\[Phi]rule", "[", 
            RowBox[{"\[Phi]3", ",", "\[Phi]4"}], "]"}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
          RowBox[{
           RowBox[{"dhead", "[", 
            RowBox[{"A_", " ", 
             RowBox[{"\[Phi]wrapper", "[", "B_", "]"}]}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"dhead", "[", "A", "]"}], 
             RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}], "/;", 
            RowBox[{"Not", "@", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"B", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "G", " ", "D"}], ".."}], "D", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
        "PrintTemporary", "[", 
         "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(2\)]\)\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a_", "]"}], "@", 
             RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{"removecrossterms", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2"}], "}"}]}], 
            "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
             "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a", "]"}], "@", 
               RowBox[{"\[Phi]wrapper", "[", 
                RowBox[{"A", " ", "B"}], "]"}]}], "-", 
              RowBox[{"\[Phi]wrapper", "[", 
               RowBox[{"A", " ", 
                RowBox[{
                 RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"A", ",", "\[Phi]2"}], "]"}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"G", " ", "\[Phi]34", " ", "D"}], ".."}], "D", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
          RowBox[{
           RowBox[{"dhead", "[", 
            RowBox[{"A_", " ", 
             RowBox[{"\[Phi]wrapper", "[", "B_", "]"}]}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"dhead", "[", "A", "]"}], 
             RowBox[{"\[Phi]wrapper", "[", "B", "]"}]}], "/;", 
            RowBox[{"Not", "@", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"B", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
        "PrintTemporary", "[", 
         "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \
\(3\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(4\)]\)\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a_", "]"}], "@", 
             RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{"removecrossterms", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Phi]3", ",", "\[Phi]4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], 
            "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
             "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a", "]"}], "@", 
               RowBox[{"\[Phi]wrapper", "[", 
                RowBox[{"A", " ", "B"}], "]"}]}], "-", 
              RowBox[{"\[Phi]wrapper", "[", 
               RowBox[{"A", " ", 
                RowBox[{
                 RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"A", ",", "\[Phi]4"}], "]"}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", " ", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"symm\[Phi]rule", "[", 
            RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "]"}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "G", " ", "D"}], ".."}], "D", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"PrintTemporary", "[", "\"\<commuting derivatives\>\"", "]"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
          RowBox[{
           RowBox[{"dhead", "[", 
            RowBox[{"A_", " ", "B_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"dhead", "[", "A", "]"}], "B"}], "/;", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"B", ",", "\[Phi]1"}], "]"}]}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
            RowBox[{"T2", "[", 
             RowBox[{
              RowBox[{"LI", "[", 
               RowBox[{"f1_", ",", "f2_"}], "]"}], ",", "a_", ",", 
              RowBox[{"-", "a_"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Phi]wrapper", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"bCD", "[", "a", "]"}], "@", 
                  RowBox[{
                   RowBox[{"bCD", "[", 
                    RowBox[{"-", "a"}], "]"}], "@", 
                   RowBox[{"f1", "[", "]"}]}]}], 
                 RowBox[{"f2", "[", "]"}]}], "]"}], "+", 
               RowBox[{"\[Phi]wrapper", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"bCD", "[", "a", "]"}], "@", 
                  RowBox[{
                   RowBox[{"bCD", "[", 
                    RowBox[{"-", "a"}], "]"}], "@", 
                   RowBox[{"f2", "[", "]"}]}]}], 
                 RowBox[{"f1", "[", "]"}]}], "]"}]}], ")"}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a_", "]"}], "@", 
             RowBox[{"T2", "[", 
              RowBox[{
               RowBox[{"LI", "[", 
                RowBox[{"f1_", ",", "f2_"}], "]"}], ",", "b_", ",", "c_"}], 
              "]"}]}], "\[RuleDelayed]", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]wrapper", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"bCD", "[", "b", "]"}], "@", 
                   RowBox[{
                    RowBox[{"bCD", "[", "c", "]"}], "@", 
                    RowBox[{"f1", "[", "]"}]}]}], 
                  RowBox[{"f2", "[", "]"}]}], "]"}], "+", 
                RowBox[{"\[Phi]wrapper", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"bCD", "[", "b", "]"}], "@", 
                   RowBox[{
                    RowBox[{"bCD", "[", "c", "]"}], "@", 
                    RowBox[{"f2", "[", "]"}]}]}], 
                  RowBox[{"f1", "[", "]"}]}], "]"}]}], ")"}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
        "PrintTemporary", "[", 
         "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \
\(3\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(4\)]\)\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a_", "]"}], "@", 
             RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{"removecrossterms", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Phi]3", ",", "\[Phi]4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], 
            "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
             "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"bCD", "[", "a", "]"}], "@", 
               RowBox[{"\[Phi]wrapper", "[", 
                RowBox[{"A", " ", "B"}], "]"}]}], "-", 
              RowBox[{"\[Phi]wrapper", "[", 
               RowBox[{"A", " ", 
                RowBox[{
                 RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], "]"}]}], "/;", 
             RowBox[{"Not", "@", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"A", ",", "\[Phi]4"}], "]"}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "D"}], ".."}], "D", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "\[Phi]34", " ", "G", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"dhead", "[", "res", "]"}], "//.", "dheadrules"}], "/.", 
          RowBox[{
           RowBox[{"dhead", "[", 
            RowBox[{"A_", " ", "B_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"dhead", "[", "A", "]"}], "B"}], "/;", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"B", ",", "\[Phi]3"}], "]"}]}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"commutederivatives", "[", "res", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"dhead", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"#", "&"}], ")"}]}]}], "//", "CollectTensors"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]3"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]34", " ", "G", " ", "D"}], ".."}], "D", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
        "PrintTemporary", "[", 
         "\"\<collecting cross terms \!\(\*SubscriptBox[\(\[Phi]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Phi]\), \(2\)]\)\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{"bCD", "[", "a_", "]"}], "@", 
             RowBox[{"\[Phi]wrapper", "[", "A_", "]"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Phi]wrapper", "[", 
             RowBox[{
              RowBox[{"bCD", "[", "a", "]"}], "@", "A"}], "]"}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{"removecrossterms", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Phi]1", ",", "\[Phi]2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2"}], "}"}]}], 
            "]"}], ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bCD", "[", "a_", "]"}], "@", "A_"}], " ", "B_"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"bCD", "[", "a", "]"}], "@", "B"}]}], " ", "A"}], "/;", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]wrapper"}], "]"}]}], "&&", 
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"A", ",", "\[Phi]1"}], "]"}]}]}]}]}]}], "//", 
          "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"D", ".."}], "D", " ", "G", " ", "\[Phi]34", " ", 
          "\[Phi]12"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"collectlaplacianstoright", "[", 
           RowBox[{"\[Phi]wrapper", ",", "\[CapitalDelta]"}], "]"}], "[", 
          "res", "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"Normal", "@", 
           RowBox[{"Series", "[", 
            RowBox[{"res", ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]1", ",", 
               RowBox[{"-", 
                RowBox[{"MM", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]2", ",", 
               RowBox[{"-", 
                RowBox[{"MM", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]3", ",", 
               RowBox[{"-", 
                RowBox[{"MM", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]4", ",", 
               RowBox[{"-", 
                RowBox[{"MM", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ",", "0"}], "}"}]}], 
            "]"}]}], "//", "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "res"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<TGTsymmetrized.m\>\"", ",", "TGTsymmetrized"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8335617956818914`*^9, 3.8335618772641892`*^9}, {
   3.8335619131819077`*^9, 3.8335619474958143`*^9}, {3.833561988509987*^9, 
   3.8335621951188593`*^9}, {3.8335622367382135`*^9, 3.833562265216483*^9}, {
   3.833562310508132*^9, 3.833562387426425*^9}, {3.833562422023158*^9, 
   3.8335626181061997`*^9}, {3.833562648728963*^9, 3.833562722824057*^9}, {
   3.833562761798664*^9, 3.833562781141586*^9}, {3.833562831037051*^9, 
   3.8335630797301545`*^9}, {3.8335631782519054`*^9, 
   3.8335632020628223`*^9}, {3.833563323240546*^9, 3.8335634221392193`*^9}, {
   3.833563463467401*^9, 3.8335634644636283`*^9}, {3.8335635682942924`*^9, 
   3.833563781210888*^9}, 3.8335638914452853`*^9, {3.833563932021578*^9, 
   3.833563952448138*^9}, 3.8335640166630597`*^9, {3.8335642457123322`*^9, 
   3.8335642809046483`*^9}, {3.833564385780225*^9, 3.8335644521425104`*^9}, {
   3.8335645315267267`*^9, 3.833564554646491*^9}, {3.8335646467767744`*^9, 
   3.833564646925764*^9}, {3.8335647417920265`*^9, 3.8335648479354258`*^9}, {
   3.833564886606434*^9, 3.8335648875532265`*^9}, {3.8335649683075833`*^9, 
   3.8335650186415687`*^9}, {3.833565141913468*^9, 3.8335654046180377`*^9}, {
   3.8335654384128046`*^9, 3.833565438786025*^9}, {3.833565471775038*^9, 
   3.8335654907308054`*^9}, {3.833565524089382*^9, 3.833565767888102*^9}, {
   3.833565819286354*^9, 3.8335658527653627`*^9}, {3.8474444994289265`*^9, 
   3.8474445056306763`*^9}, {3.8481177488984756`*^9, 3.8481177525432873`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"aa42d791-16f2-43e5-b7ce-894523732564"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis", "Section",
 CellChangeTimes->{{3.832089325926708*^9, 
  3.832089327296176*^9}},ExpressionUUID->"a0cf9f0e-4006-495b-b380-\
c169fd52f766"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TGTsymmetrized", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"%", ",", "\[CapitalDelta]"}], "]"}], "//", 
   RowBox[{"Map", "[", "FullSimplify", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       FractionBox["1", "A_"], "/;", 
       RowBox[{"Not", "@", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"A", ",", "\[CapitalDelta]"}], "]"}]}]}], ",", "f"}], "]"}], 
    "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "A_", "]"}], "B_"}], "\[RuleDelayed]", 
     RowBox[{"A", " ", 
      RowBox[{"p", "[", "B", "]"}]}]}]}], "/.", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"#", "&"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", 
     FractionBox["1", "A_"], "]"}], "\[RuleDelayed]", 
    RowBox[{"p", "[", 
     FractionBox["1", 
      RowBox[{"Collect", "[", 
       RowBox[{"A", ",", "\[CapitalDelta]", ",", "Simplify"}], "]"}]], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"p", "[", 
     FractionBox["1", "A_"], "]"}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"A", ",", "\[CapitalDelta]"}], "]"}]], 
     RowBox[{"p", "[", 
      FractionBox["1", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"A", ",", "\[CapitalDelta]"}], "]"}]], "A"}], "]"}]], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "[", 
  RowBox[{"%", ",", 
   RowBox[{"SimplifyMethod", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"p", "[", "__", "]"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FullSimplify", "[", "#", "]"}], "&"}], ")"}]}], "]"}], 
      "&"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "[", 
  RowBox[{"%", ",", 
   RowBox[{"SimplifyMethod", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"p", "[", "__", "]"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "&"}], ")"}]}], "]"}], "&"}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "[", 
  RowBox[{
   RowBox[{"%%", "/.", 
    RowBox[{"bR", "->", 
     RowBox[{"dimd", 
      RowBox[{"(", 
       RowBox[{"dimd", "-", "1"}], ")"}], 
      SuperscriptBox["H", "2"]}]}]}], ",", 
   RowBox[{"SimplifyMethod", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"p", "[", "__", "]"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FullSimplify", "[", "#", "]"}], "&"}], ")"}]}], "]"}], 
      "&"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CollectTensors", "[", 
  RowBox[{"%", ",", 
   RowBox[{"SimplifyMethod", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"p", "[", "__", "]"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "&"}], ")"}]}], "]"}], "&"}], ")"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.821419777515836*^9, 3.8214197785117407`*^9}, {
   3.8214198519597282`*^9, 3.821419864173278*^9}, {3.8214199007827916`*^9, 
   3.8214205011191463`*^9}, {3.821420596267001*^9, 3.821420614430195*^9}, {
   3.8214206639249053`*^9, 3.821420664550401*^9}, {3.8214207057529516`*^9, 
   3.821420922379658*^9}, {3.821421137948573*^9, 3.821421141692503*^9}, {
   3.82142117627276*^9, 3.8214212190680227`*^9}, {3.8214213162637415`*^9, 
   3.8214213643537254`*^9}, {3.8214213944630833`*^9, 
   3.8214214587554564`*^9}, {3.8214214908366823`*^9, 
   3.8214215015549383`*^9}, {3.8214215390133734`*^9, 
   3.8214218055680385`*^9}, {3.8214218838168163`*^9, 3.82142188846497*^9}, {
   3.8214219192146063`*^9, 3.8214219797255025`*^9}, {3.821422049065737*^9, 
   3.8214220975056367`*^9}, {3.821422148031393*^9, 3.8214222016907644`*^9}, {
   3.8214222803338175`*^9, 3.821422292232098*^9}, {3.8214223294482155`*^9, 
   3.8214227035221524`*^9}, {3.821422768284109*^9, 3.8214228200999146`*^9}, {
   3.8214228964294205`*^9, 3.821422926809112*^9}, {3.821422988202871*^9, 
   3.8214230195217867`*^9}, {3.8214232234930573`*^9, 3.821423228123537*^9}, {
   3.8214233243586903`*^9, 3.821423325516409*^9}, {3.8214233689520297`*^9, 
   3.8214233812537193`*^9}, {3.8214234367369804`*^9, 
   3.8214234720986633`*^9}, {3.8214238130945463`*^9, 3.821423894458542*^9}, {
   3.821423936929573*^9, 3.8214239454226227`*^9}, {3.821424008626124*^9, 
   3.821424142074545*^9}, {3.8214241821885386`*^9, 3.8214242302223916`*^9}, {
   3.821424274786622*^9, 3.821424341923441*^9}, {3.8214243816048207`*^9, 
   3.8214243893621116`*^9}, {3.821424421076559*^9, 3.8214244264103947`*^9}, {
   3.8214244784573965`*^9, 3.821424524386325*^9}, {3.821424565306157*^9, 
   3.821424702088784*^9}, {3.821424737122967*^9, 3.8214247709651814`*^9}, {
   3.8214248152213383`*^9, 3.821424815343752*^9}, {3.821424922741289*^9, 
   3.8214249784549675`*^9}, {3.821425014569006*^9, 3.8214251062630653`*^9}, 
   3.8214252046569633`*^9, {3.8214253719437494`*^9, 3.821425411473859*^9}, {
   3.8214254522908792`*^9, 3.8214255306523237`*^9}, {3.821425612801074*^9, 
   3.8214257319227204`*^9}, {3.821425765125615*^9, 3.821425773458845*^9}, {
   3.821425823062036*^9, 3.8214259257606745`*^9}, {3.821425975290409*^9, 
   3.821426015064292*^9}, {3.8214260669966335`*^9, 3.821426129201561*^9}, {
   3.821426284091671*^9, 3.8214262873966208`*^9}, {3.8214308399640007`*^9, 
   3.821430844500258*^9}, {3.8215355274694557`*^9, 3.8215355411193323`*^9}, {
   3.8215356877012944`*^9, 3.8215356930696936`*^9}, {3.821535724147234*^9, 
   3.8215357265117445`*^9}, {3.832089219006291*^9, 3.8320892196182737`*^9}, {
   3.8320892615747857`*^9, 3.8320892834838343`*^9}, {3.832089375052681*^9, 
   3.832089381456756*^9}, {3.832089571178335*^9, 3.8320895716978874`*^9}, 
   3.8320896290796976`*^9, {3.8335676592476645`*^9, 3.833567662277996*^9}, {
   3.8335678218546085`*^9, 3.833567828792939*^9}, {3.8335678641895514`*^9, 
   3.8335678961248584`*^9}, {3.8335679550700617`*^9, 3.8335679843215*^9}, {
   3.833568017032983*^9, 3.8335681837711887`*^9}, {3.8335692935890045`*^9, 
   3.8335692997059727`*^9}, {3.8335694088677197`*^9, 3.833569421792659*^9}, {
   3.8335694858972845`*^9, 3.8335694897401066`*^9}, {3.8335695242292523`*^9, 
   3.833569527657702*^9}, {3.8335695635275965`*^9, 3.833569569621831*^9}, 
   3.833569799905553*^9, {3.848125844998273*^9, 3.8481258597579327`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"7d6d3cd9-8cc5-49fa-9323-130c87243e5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "16"}], " ", 
   InterpretationBox[
    StyleBox[
     SubscriptBox["G", "N"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GN,
    Editable->False], " ", "\[Pi]", " ", 
   RowBox[{"p", "[", 
    FractionBox["1", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox[
          OverscriptBox["R", "_"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bR,
         Editable->False]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimd,
           Editable->False]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False]}]], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}]], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]3\[Phi]4", " ", " "},
           {" ", "\[Alpha]", "\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]3, $CellContext`\[Phi]4], \
-$CellContext`\[Alpha], -$CellContext`\[Beta]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"p", "[", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               OverscriptBox["R", "_"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`bR,
              Editable->False]}], 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dimd,
             Editable->False]]}], "+", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}]], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimd,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"p", "[", 
        FractionBox["1", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox[
              OverscriptBox["R", "_"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`bR,
             Editable->False]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              InterpretationBox[
               StyleBox["d",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`dimd,
               Editable->False]}], ")"}], " ", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dimd,
             Editable->False]}]], "+", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}]], "]"}]}], 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False]]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]1[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] $CellContext`\[Phi]2[]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]3[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]4[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]3[] $CellContext`\[Phi]4[]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.8214259262094927`*^9, 3.821426016606848*^9, {3.821426077386162*^9, 
   3.821426130807245*^9}, 3.8214262886822205`*^9, 3.8214308449990396`*^9, 
   3.8214452959261937`*^9, 3.821535549558203*^9, 3.8215356992076597`*^9, 
   3.821535730831189*^9, 3.822664750807292*^9, 3.8268870629015217`*^9, 
   3.832089229165615*^9, {3.83208926965989*^9, 3.8320892909546947`*^9}, 
   3.8320893892152567`*^9, 3.832089580839649*^9, 3.832089636734719*^9, 
   3.833536179820341*^9, 3.833537318644444*^9, 3.833566283327597*^9, 
   3.833567623362739*^9, 3.8335676673222704`*^9, 3.8335678330429735`*^9, 
   3.8335679000674677`*^9, {3.8335679623490543`*^9, 3.8335679882375793`*^9}, 
   3.833568077850746*^9, 3.8335681085007496`*^9, {3.8335681389026933`*^9, 
   3.8335681885327845`*^9}, 3.8335690098718753`*^9, 3.8335693023430753`*^9, {
   3.8335694153777447`*^9, 3.83356942449707*^9}, 3.8335694915548115`*^9, 
   3.833569529448121*^9, 3.833569571488412*^9, 3.833569802506062*^9, 
   3.8474452692200775`*^9, 3.8478773267526197`*^9, 3.8481179551631207`*^9, 
   3.84811829732193*^9, 3.8481190941665277`*^9, 3.848125429222983*^9, 
   3.8481257659280753`*^9, 3.848125861552698*^9, 3.8481287975968843`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"c130a6ab-e127-46d9-9c59-c329020ce01b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    FractionBox["1", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox[
          OverscriptBox["R", "_"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`bR,
         Editable->False]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimd,
           Editable->False]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimd,
         Editable->False]}]], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}]], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]3\[Phi]4", " ", " "},
           {" ", "\[Alpha]", "\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]3, $CellContext`\[Phi]4], \
-$CellContext`\[Alpha], -$CellContext`\[Beta]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", "[", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox[
             OverscriptBox["R", "_"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`bR,
            Editable->False]}], 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimd,
           Editable->False]]}], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]}]], "]"}], "+", 
     RowBox[{"p", "[", 
      FractionBox["1", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            OverscriptBox["R", "_"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`bR,
           Editable->False]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dimd,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimd,
           Editable->False]}]], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]}]], "]"}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]1[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] $CellContext`\[Phi]2[]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]3[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]4[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]3[] $CellContext`\[Phi]4[]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.8214259262094927`*^9, 3.821426016606848*^9, {3.821426077386162*^9, 
   3.821426130807245*^9}, 3.8214262886822205`*^9, 3.8214308449990396`*^9, 
   3.8214452959261937`*^9, 3.821535549558203*^9, 3.8215356992076597`*^9, 
   3.821535730831189*^9, 3.822664750807292*^9, 3.8268870629015217`*^9, 
   3.832089229165615*^9, {3.83208926965989*^9, 3.8320892909546947`*^9}, 
   3.8320893892152567`*^9, 3.832089580839649*^9, 3.832089636734719*^9, 
   3.833536179820341*^9, 3.833537318644444*^9, 3.833566283327597*^9, 
   3.833567623362739*^9, 3.8335676673222704`*^9, 3.8335678330429735`*^9, 
   3.8335679000674677`*^9, {3.8335679623490543`*^9, 3.8335679882375793`*^9}, 
   3.833568077850746*^9, 3.8335681085007496`*^9, {3.8335681389026933`*^9, 
   3.8335681885327845`*^9}, 3.8335690098718753`*^9, 3.8335693023430753`*^9, {
   3.8335694153777447`*^9, 3.83356942449707*^9}, 3.8335694915548115`*^9, 
   3.833569529448121*^9, 3.833569571488412*^9, 3.833569802506062*^9, 
   3.8474452692200775`*^9, 3.8478773267526197`*^9, 3.8481179551631207`*^9, 
   3.84811829732193*^9, 3.8481190941665277`*^9, 3.848125429222983*^9, 
   3.8481257659280753`*^9, 3.848125861552698*^9, 3.848128797651064*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"878aa96e-19ab-417b-8bda-1c64ee5342a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "16"}], " ", 
   InterpretationBox[
    StyleBox[
     SubscriptBox["G", "N"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GN,
    Editable->False], " ", "\[Pi]", " ", 
   RowBox[{"p", "[", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["H", "2"]}], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}]], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]3\[Phi]4", " ", " "},
           {" ", "\[Alpha]", "\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]3, $CellContext`\[Phi]4], \
-$CellContext`\[Alpha], -$CellContext`\[Beta]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["G", "N"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GN,
       Editable->False], " ", "\[Pi]", " ", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"p", "[", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["H", "2"]}], "+", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}]], "]"}]}], 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimd,
       Editable->False]], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["G", "N"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`GN,
        Editable->False], " ", "\[Pi]", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox[
          SuperscriptBox["m", "2"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`MM,
         Editable->False], "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"p", "[", 
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`dimd,
              Editable->False]}], ")"}], " ", 
           SuperscriptBox["H", "2"]}], "+", 
          InterpretationBox[
           StyleBox["\[CapitalDelta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalDelta],
           Editable->False]}]], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         InterpretationBox[
          StyleBox["d",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimd,
          Editable->False]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["d",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimd,
        Editable->False]}]]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]1[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] $CellContext`\[Phi]2[]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]3[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]4[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]3[] $CellContext`\[Phi]4[]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.8214259262094927`*^9, 3.821426016606848*^9, {3.821426077386162*^9, 
   3.821426130807245*^9}, 3.8214262886822205`*^9, 3.8214308449990396`*^9, 
   3.8214452959261937`*^9, 3.821535549558203*^9, 3.8215356992076597`*^9, 
   3.821535730831189*^9, 3.822664750807292*^9, 3.8268870629015217`*^9, 
   3.832089229165615*^9, {3.83208926965989*^9, 3.8320892909546947`*^9}, 
   3.8320893892152567`*^9, 3.832089580839649*^9, 3.832089636734719*^9, 
   3.833536179820341*^9, 3.833537318644444*^9, 3.833566283327597*^9, 
   3.833567623362739*^9, 3.8335676673222704`*^9, 3.8335678330429735`*^9, 
   3.8335679000674677`*^9, {3.8335679623490543`*^9, 3.8335679882375793`*^9}, 
   3.833568077850746*^9, 3.8335681085007496`*^9, {3.8335681389026933`*^9, 
   3.8335681885327845`*^9}, 3.8335690098718753`*^9, 3.8335693023430753`*^9, {
   3.8335694153777447`*^9, 3.83356942449707*^9}, 3.8335694915548115`*^9, 
   3.833569529448121*^9, 3.833569571488412*^9, 3.833569802506062*^9, 
   3.8474452692200775`*^9, 3.8478773267526197`*^9, 3.8481179551631207`*^9, 
   3.84811829732193*^9, 3.8481190941665277`*^9, 3.848125429222983*^9, 
   3.8481257659280753`*^9, 3.848125861552698*^9, 3.84812879770974*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"80378859-48f6-4a7e-8bd4-3eb9705a00b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["H", "2"]}], "+", 
      InterpretationBox[
       StyleBox["\[CapitalDelta]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[CapitalDelta],
       Editable->False]}]], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]1\[Phi]2", "\[Alpha]", "\[Beta]"},
           {" ", " ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]1, $CellContext`\[Phi]2], \
$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["T", "2"], 
        StyleBox[GridBox[{
           {"\[Phi]3\[Phi]4", " ", " "},
           {" ", "\[Alpha]", "\[Beta]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`T2[
     xAct`xTensor`LI[$CellContext`\[Phi]3, $CellContext`\[Phi]4], \
-$CellContext`\[Alpha], -$CellContext`\[Beta]],
    Editable->False]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"p", "[", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["H", "2"]}], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]}]], "]"}], "+", 
     RowBox[{"p", "[", 
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimd,
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["H", "2"]}], "+", 
        InterpretationBox[
         StyleBox["\[CapitalDelta]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CapitalDelta],
         Editable->False]}]], "]"}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]1[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]2[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]1[] $CellContext`\[Phi]2[]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Phi]3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]3[],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Phi]4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Phi]4[],
        Editable->False]}], "]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi]wrapper[$CellContext`\[Phi]3[] $CellContext`\[Phi]4[]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{
  3.8214259262094927`*^9, 3.821426016606848*^9, {3.821426077386162*^9, 
   3.821426130807245*^9}, 3.8214262886822205`*^9, 3.8214308449990396`*^9, 
   3.8214452959261937`*^9, 3.821535549558203*^9, 3.8215356992076597`*^9, 
   3.821535730831189*^9, 3.822664750807292*^9, 3.8268870629015217`*^9, 
   3.832089229165615*^9, {3.83208926965989*^9, 3.8320892909546947`*^9}, 
   3.8320893892152567`*^9, 3.832089580839649*^9, 3.832089636734719*^9, 
   3.833536179820341*^9, 3.833537318644444*^9, 3.833566283327597*^9, 
   3.833567623362739*^9, 3.8335676673222704`*^9, 3.8335678330429735`*^9, 
   3.8335679000674677`*^9, {3.8335679623490543`*^9, 3.8335679882375793`*^9}, 
   3.833568077850746*^9, 3.8335681085007496`*^9, {3.8335681389026933`*^9, 
   3.8335681885327845`*^9}, 3.8335690098718753`*^9, 3.8335693023430753`*^9, {
   3.8335694153777447`*^9, 3.83356942449707*^9}, 3.8335694915548115`*^9, 
   3.833569529448121*^9, 3.833569571488412*^9, 3.833569802506062*^9, 
   3.8474452692200775`*^9, 3.8478773267526197`*^9, 3.8481179551631207`*^9, 
   3.84811829732193*^9, 3.8481190941665277`*^9, 3.848125429222983*^9, 
   3.8481257659280753`*^9, 3.848125861552698*^9, 3.848128797775075*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"82db73ed-3fa1-4c73-9849-f92b530f9dd2"]
}, Open  ]],

Cell["Compute the flat limit in Mandelstam variables:", "Text",
 CellChangeTimes->{{3.848128275159276*^9, 
  3.8481282834883766`*^9}},ExpressionUUID->"24a14145-e3b8-490e-9c42-\
03c0d3b7c571"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{
      RowBox[{"LI", "[", "n", "]"}], ",", 
      RowBox[{"-", "\[Mu]"}]}], "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"q", "/:", 
  RowBox[{
   RowBox[{"bCD", "[", "_", "]"}], "@", 
   RowBox[{"q", "[", "__", "]"}]}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.848119117055375*^9, 3.8481191381351814`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"294a19a0-f473-43bd-992b-707689fc1ba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"q", "[", 
    RowBox[{
     RowBox[{"LI", "[", "n", "]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`q[
    xAct`xTensor`LI[$CellContext`n], -$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8481191390516424`*^9, 3.8481254376385593`*^9, 
  3.848125983381018*^9, 3.8481288022391033`*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"d9a6ce25-dd47-4e25-bc9a-efcdfd7be969"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TGTsymmetrized", "/.", 
    RowBox[{"dimd", "->", "4"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"%", ",", "\[CapitalDelta]"}], "]"}], "//", 
   RowBox[{"Map", "[", "CollectTensors", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"bR", "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"T2", "[", 
      RowBox[{
       RowBox[{"LI", "[", 
        RowBox[{"\[Phi]1_", ",", "\[Phi]2_"}], "]"}], ",", "a_", ",", "b_"}], 
      "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"bCD", "[", "a", "]"}], "@", 
        RowBox[{
         RowBox[{"bCD", "[", "b", "]"}], "@", 
         RowBox[{"\[Phi]1", "[", "]"}]}]}], 
       RowBox[{"\[Phi]2", "[", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[Phi]1", "[", "]"}], 
       RowBox[{
        RowBox[{"bCD", "[", "a", "]"}], "@", 
        RowBox[{
         RowBox[{"bCD", "[", "b", "]"}], "@", 
         RowBox[{"\[Phi]2", "[", "]"}]}]}]}]}]}]}], "/.", 
   RowBox[{"\[Phi]wrapper", "->", 
    RowBox[{"(", 
     RowBox[{"#", "&"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "a_", "]"}], "@", 
       RowBox[{"\[Phi]1", "[", "]"}]}], ":>", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"LI", "[", "1", "]"}], ",", "a"}], "]"}], 
       RowBox[{"\[Phi]1", "[", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "a_", "]"}], "@", 
       RowBox[{"\[Phi]2", "[", "]"}]}], ":>", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"LI", "[", "2", "]"}], ",", "a"}], "]"}], 
       RowBox[{"\[Phi]2", "[", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "a_", "]"}], "@", 
       RowBox[{"\[Phi]3", "[", "]"}]}], ":>", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"LI", "[", "3", "]"}], ",", "a"}], "]"}], 
       RowBox[{"\[Phi]3", "[", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"bCD", "[", "a_", "]"}], "@", 
       RowBox[{"\[Phi]4", "[", "]"}]}], ":>", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"q", "[", 
        RowBox[{
         RowBox[{"LI", "[", "4", "]"}], ",", "a"}], "]"}], 
       RowBox[{"\[Phi]4", "[", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "1", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "2", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"2", 
           RowBox[{"MM", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "1", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "3", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"t", "+", 
          RowBox[{"MM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"MM", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "1", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "4", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"MM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"MM", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "3", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "4", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"2", 
           RowBox[{"MM", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "2", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "4", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"t", "+", 
          RowBox[{"MM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"MM", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "2", "]"}], ",", "a_"}], "]"}], 
        RowBox[{"q", "[", 
         RowBox[{
          RowBox[{"LI", "[", "3", "]"}], ",", 
          RowBox[{"-", "a_"}]}], "]"}]}], ":>", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"MM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "+", 
          RowBox[{"MM", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]", "->", "s"}]}], "\[IndentingNewLine]", 
     "}"}]}], "//", "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "RemoveTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "->", "t"}], ",", 
      RowBox[{"t", "->", "s"}]}], "}"}]}], "//", "FullSimplify"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Compare", " ", "to", " ", "literature", " ", "value"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{
     FractionBox["2", "3"], "GN", " ", "\[Pi]", " ", 
     FractionBox["1", "t"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"2", 
           RowBox[{"MM", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"2", 
           RowBox[{"MM", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "2"], "-", 
         RowBox[{"4", "s", " ", "u"}], " ", "+", 
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"MM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "-", 
             RowBox[{"MM", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"]}]}], ")"}]}], 
      ")"}]}]}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"u", "->", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"MM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"MM", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "-", "s", "-", "t"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"GN", ",", "\[Pi]", ",", "t", ",", "s", ",", 
     RowBox[{"MM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8481191456664257`*^9, 3.84811931894517*^9}, {
  3.84811941579554*^9, 3.848119508123352*^9}, {3.8481219998813314`*^9, 
  3.8481220409836845`*^9}, {3.8481254473896675`*^9, 3.848125507095562*^9}, {
  3.848126022712726*^9, 3.8481260407135715`*^9}, {3.8481280327169027`*^9, 
  3.848128263701831*^9}, {3.8481282965452414`*^9, 3.8481283205907197`*^9}, {
  3.8481283619714956`*^9, 3.848128386725235*^9}, {3.848128454601864*^9, 
  3.8481285910630093`*^9}, {3.8481286358974295`*^9, 3.848128723759816*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"8c27df9d-60d0-4919-bf6a-24e7aaaf0c18"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox[
     SubscriptBox["G", "N"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`GN,
    Editable->False], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t", "2"], "+", 
     RowBox[{"4", " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SuperscriptBox["m", "2"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`MM,
        Editable->False], "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SuperscriptBox["m", "2"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`MM,
        Editable->False], "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[
           SuperscriptBox["m", "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`MM,
          Editable->False], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[
           SuperscriptBox["m", "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`MM,
          Editable->False], "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[
           SuperscriptBox["m", "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`MM,
          Editable->False], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox[
           SuperscriptBox["m", "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`MM,
          Editable->False], "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"]}], ")"}]}], 
  "t"]], "Output",
 CellChangeTimes->{
  3.848119115335844*^9, {3.8481191778007917`*^9, 3.848119184102974*^9}, {
   3.8481192541283817`*^9, 3.8481192590817127`*^9}, 3.8481193018214693`*^9, 
   3.8481194288175845`*^9, {3.8481194709948683`*^9, 3.8481195019325376`*^9}, {
   3.848121991363903*^9, 3.848122041328513*^9}, {3.8481254413854613`*^9, 
   3.8481254722416534`*^9}, {3.8481255038517694`*^9, 3.848125507722396*^9}, 
   3.8481259858584757`*^9, {3.848126028480013*^9, 3.84812604139522*^9}, {
   3.8481280165767794`*^9, 3.848128041129401*^9}, {3.8481280915124745`*^9, 
   3.848128321095829*^9}, {3.8481283623158226`*^9, 3.848128387136814*^9}, {
   3.8481284569671865`*^9, 3.848128558660657*^9}, {3.8481286496337585`*^9, 
   3.8481286694450607`*^9}, 3.8481287271020503`*^9, 3.8481288042560453`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"07c9d3aa-011b-4ae3-b5d5-837912a3f9d1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.848119115335844*^9, {3.8481191778007917`*^9, 3.848119184102974*^9}, {
   3.8481192541283817`*^9, 3.8481192590817127`*^9}, 3.8481193018214693`*^9, 
   3.8481194288175845`*^9, {3.8481194709948683`*^9, 3.8481195019325376`*^9}, {
   3.848121991363903*^9, 3.848122041328513*^9}, {3.8481254413854613`*^9, 
   3.8481254722416534`*^9}, {3.8481255038517694`*^9, 3.848125507722396*^9}, 
   3.8481259858584757`*^9, {3.848126028480013*^9, 3.84812604139522*^9}, {
   3.8481280165767794`*^9, 3.848128041129401*^9}, {3.8481280915124745`*^9, 
   3.848128321095829*^9}, {3.8481283623158226`*^9, 3.848128387136814*^9}, {
   3.8481284569671865`*^9, 3.848128558660657*^9}, {3.8481286496337585`*^9, 
   3.8481286694450607`*^9}, 3.8481287271020503`*^9, 3.8481288043318644`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"3d8911d5-c738-4fee-b225-9e58518e492c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{958, 988},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
Magnification:>1.35,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"4c555bd8-1f90-48dc-9c5b-11b8c332c4fe"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 213, "Title",ExpressionUUID->"b0cc31ae-f23c-4c7e-8bdd-0edd90f19a78"],
Cell[CellGroupData[{
Cell[794, 29, 211, 4, 93, "Section",ExpressionUUID->"31194bce-ef33-4fe4-993e-f1ec004b4f09"],
Cell[1008, 35, 755, 18, 159, "Input",ExpressionUUID->"adac35d2-119c-4615-b573-7de84a0019fa",
 InitializationCell->True],
Cell[1766, 55, 244, 6, 44, "Text",ExpressionUUID->"9e4885cf-b463-4c6d-8a4d-9d9b27a5f801"],
Cell[2013, 63, 1391, 34, 315, "Input",ExpressionUUID->"e4fc60f9-ee71-4c3f-8dbe-e5996799ba70",
 InitializationCell->True],
Cell[3407, 99, 253, 4, 44, "Text",ExpressionUUID->"28f00cb5-742d-45eb-8b7f-d6b21eb25395"],
Cell[3663, 105, 581, 10, 54, "Input",ExpressionUUID->"d1159e1a-b4cb-4918-892c-814afc7e2ba8",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[4281, 120, 161, 3, 73, "Section",ExpressionUUID->"d5b9e997-f5dc-4dbc-a45c-7430d8601812"],
Cell[4445, 125, 472, 14, 44, "Text",ExpressionUUID->"a9c65e8f-bf28-4fec-8c33-ac6dd7d0b82c"],
Cell[4920, 141, 1821, 38, 170, "Input",ExpressionUUID->"1fe54c24-585c-4a8d-acf2-4eca531a0d29",
 InitializationCell->True],
Cell[6744, 181, 342, 10, 45, "Text",ExpressionUUID->"6eaeee69-fd34-4491-822d-be1e62e8ea37"],
Cell[7089, 193, 642, 12, 119, "Input",ExpressionUUID->"b8ccafb5-5fa9-4980-bb60-d78c4250adf0",
 InitializationCell->True],
Cell[7734, 207, 454, 14, 48, "Text",ExpressionUUID->"a39cc15b-3146-4f7a-9b35-cd0479a3250c"],
Cell[CellGroupData[{
Cell[8213, 225, 965, 22, 146, "Input",ExpressionUUID->"a1e00e7f-59d9-4871-bbae-b9e463fafc59",
 InitializationCell->True],
Cell[9181, 249, 7783, 110, 70, "Message",ExpressionUUID->"64f8636a-1beb-4fef-8843-ef26759cacdc"]
}, Open  ]],
Cell[16979, 362, 317, 7, 44, "Text",ExpressionUUID->"a12ce0b3-320c-40c7-bb98-f7587a494b84"],
Cell[17299, 371, 1093, 21, 263, "Input",ExpressionUUID->"2f24fda1-f9e4-4317-8c8d-ba53ec56d675",
 InitializationCell->True],
Cell[18395, 394, 279, 4, 44, "Text",ExpressionUUID->"0cf48e2a-0f01-4d3a-a4b3-c18b7714bdc5"],
Cell[18677, 400, 2004, 47, 278, "Input",ExpressionUUID->"ec292b85-2388-4767-a493-8dfdc228ddc6",
 InitializationCell->True],
Cell[20684, 449, 190, 3, 44, "Text",ExpressionUUID->"e25132ff-b870-424f-8890-ebb25f0e6acd"],
Cell[20877, 454, 921, 24, 185, "Input",ExpressionUUID->"0f774b86-837f-4463-8e75-f192e937c1f3",
 InitializationCell->True],
Cell[21801, 480, 636, 17, 75, "Text",ExpressionUUID->"f6a80312-5269-43bf-a060-6a34b6acd04a"],
Cell[22440, 499, 1757, 47, 159, "Input",ExpressionUUID->"d653eb8f-9b36-4acd-90bf-9ab50b3b9804",
 InitializationCell->True],
Cell[24200, 548, 724, 17, 81, "Input",ExpressionUUID->"ed86c5b9-30dd-4379-8956-b5fa9449488b",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24961, 570, 167, 3, 73, "Section",ExpressionUUID->"642a0412-9a4d-4626-8520-74b8d559a11d"],
Cell[CellGroupData[{
Cell[25153, 577, 228, 4, 45, "Subsection",ExpressionUUID->"92052d46-09e8-4626-8b90-a24e3eaf47e3"],
Cell[25384, 583, 798, 26, 46, "Text",ExpressionUUID->"68cd51cd-7608-4f32-8ef9-2119a9495966"],
Cell[CellGroupData[{
Cell[26207, 613, 160, 3, 44, "Subsubsection",ExpressionUUID->"d9a557ec-21ff-442f-8e4a-cc284985e2ea"],
Cell[26370, 618, 350, 7, 111, "Input",ExpressionUUID->"2e1f5d1b-a805-4d61-bea7-54ab4e44e423",
 InitializationCell->True],
Cell[26723, 627, 222, 5, 43, "Text",ExpressionUUID->"bf54fbaf-c205-45e8-b132-36d94dee10c2"],
Cell[26948, 634, 3076, 73, 727, "Input",ExpressionUUID->"d6af8324-5bda-4c5d-8442-f0651f4b132e",
 InitializationCell->True],
Cell[30027, 709, 177, 3, 43, "Text",ExpressionUUID->"04e08d10-b4ce-49f0-9d2c-d4c6b84a70d5"],
Cell[30207, 714, 15726, 382, 1763, "Input",ExpressionUUID->"e659b2c2-0850-4642-8fd0-0686ac18a270",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[45970, 1101, 165, 3, 43, "Subsubsection",ExpressionUUID->"548dac54-7fca-449f-b199-01d05cc8db36"],
Cell[46138, 1106, 233, 6, 44, "Text",ExpressionUUID->"18edeea8-31cb-4725-83f0-38e37a21cd92"],
Cell[46374, 1114, 4254, 93, 653, "Input",ExpressionUUID->"69649e20-f52f-49a2-8277-02116dfdd98f",
 InitializationCell->True],
Cell[50631, 1209, 2143, 51, 290, "Input",ExpressionUUID->"5162382a-6043-4d3e-87ae-cbcea238fed3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[52811, 1265, 237, 4, 43, "Subsubsection",ExpressionUUID->"4a6c1f97-e6eb-491b-8df5-6d1eefbd51f1"],
Cell[53051, 1271, 11885, 254, 1847, "Input",ExpressionUUID->"9a172f4d-e3c4-4cb8-9038-7395dc39efd1",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[64985, 1531, 177, 3, 44, "Subsection",ExpressionUUID->"2346e6fc-7843-443d-b3bd-0190fe575887"],
Cell[65165, 1536, 818, 21, 73, "Text",ExpressionUUID->"9df1fcfa-85d5-4d83-8df2-421f3d5bd13f"],
Cell[65986, 1559, 4713, 118, 363, "Input",ExpressionUUID->"484405bc-c95a-4469-a79f-661700ce2c5f",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[70748, 1683, 163, 3, 73, "Section",ExpressionUUID->"0dc7e93a-3360-41d3-92f5-4021a507e9b9"],
Cell[CellGroupData[{
Cell[70936, 1690, 157, 3, 45, "Subsection",ExpressionUUID->"0ba2cc0f-fcac-4c84-8f5f-efafef2a9c6c"],
Cell[71096, 1695, 221, 5, 44, "Text",ExpressionUUID->"ccda348b-f45c-42a8-b6d2-71ec6544bf46"],
Cell[71320, 1702, 812, 16, 133, "Input",ExpressionUUID->"a10b27cc-ae55-4f58-960e-fc93c2f0abc1",
 InitializationCell->True],
Cell[72135, 1720, 3161, 79, 448, "Input",ExpressionUUID->"0d788427-4bc5-4214-964a-c01fb4434bb5",
 InitializationCell->True],
Cell[75299, 1801, 425, 8, 107, "Input",ExpressionUUID->"46a806f4-a7a1-4f69-96d3-0d9113c05af5",
 InitializationCell->True],
Cell[75727, 1811, 362, 11, 44, "Text",ExpressionUUID->"e4ac2d87-e46d-49a4-8317-d28353cda63f"],
Cell[CellGroupData[{
Cell[76114, 1826, 3379, 91, 351, "Input",ExpressionUUID->"d22d47b7-3b22-42ee-95a9-1dbfa5e4bcdb",
 InitializationCell->True],
Cell[79496, 1919, 7065, 157, 70, "Output",ExpressionUUID->"9b912505-4c4b-47f3-96a5-e65eff0dc1d9"],
Cell[86564, 2078, 777, 15, 70, "Message",ExpressionUUID->"ff0d4c5f-c09b-42dc-b8a0-c9771b83b9c0"],
Cell[87344, 2095, 5693, 121, 70, "Output",ExpressionUUID->"d4d0d486-134f-4d98-8535-262eb7d450e9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93086, 2222, 164, 3, 44, "Subsection",ExpressionUUID->"7ff4c124-4df9-4f0f-a2b3-97f92ee49370"],
Cell[93253, 2227, 500, 10, 133, "Input",ExpressionUUID->"74dcf548-e3b8-4cfb-b393-69199d61150b",
 InitializationCell->True],
Cell[93756, 2239, 206, 3, 44, "Text",ExpressionUUID->"62b83b1d-96cf-4c3e-a66e-c5ff4636bfb6"],
Cell[93965, 2244, 2381, 68, 289, "Input",ExpressionUUID->"ef843f81-ef62-4ffa-802d-d6c3119e3611",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[96371, 2316, 1920, 51, 246, "Input",ExpressionUUID->"7bef2bbd-ff00-4ba6-8b4a-92b405bb9985",
 InitializationCell->True],
Cell[98294, 2369, 19303, 556, 70, "Output",ExpressionUUID->"2d43fca7-96cb-459e-89dc-2f2267f71289"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117646, 2931, 168, 3, 44, "Subsection",ExpressionUUID->"424e65f1-1fcc-4374-a1d0-28dbfb73ca53"],
Cell[117817, 2936, 188, 3, 44, "Text",ExpressionUUID->"1a5d0fde-26db-4c7d-9cdb-a3dc63724e85"],
Cell[118008, 2941, 2351, 59, 341, "Input",ExpressionUUID->"6c819adc-86a3-4ebf-9256-d4a358454497",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[120408, 3006, 157, 3, 73, "Section",ExpressionUUID->"d60c6379-6963-49ab-8edf-055102d1f8c3"],
Cell[120568, 3011, 227, 4, 44, "Text",ExpressionUUID->"1f9ea048-8064-499c-bf15-89757b9a6498"],
Cell[CellGroupData[{
Cell[120820, 3019, 2544, 61, 263, "Input",ExpressionUUID->"d0d0bb61-ad4d-45c4-9db4-5f366446f113",
 InitializationCell->True],
Cell[123367, 3082, 13807, 332, 61, "Output",ExpressionUUID->"171767c7-bcca-421a-91a7-5c2822872b9c"]
}, Open  ]],
Cell[137189, 3417, 453, 12, 44, "Text",ExpressionUUID->"ea18adab-4ac7-4e67-a4ae-8736761f6b5e"],
Cell[137645, 3431, 364, 7, 107, "Input",ExpressionUUID->"92e2d2ac-48c1-4473-bf74-d774f95b7423",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[138034, 3442, 2281, 63, 159, "Input",ExpressionUUID->"2a7056d6-1813-4e5f-84c3-145c7c3380b8",
 InitializationCell->True],
Cell[140318, 3507, 16443, 528, 138, "Output",ExpressionUUID->"49437e5f-4c36-4fbc-9528-b78829095ba5"]
}, Open  ]],
Cell[156776, 4038, 194, 3, 44, "Text",ExpressionUUID->"adaef67e-b415-40a2-95f9-eb55a25df398"],
Cell[156973, 4043, 471, 12, 60, "DisplayFormula",ExpressionUUID->"7c25820a-224a-43b1-9c20-967ed0493dad"],
Cell[157447, 4057, 866, 24, 47, "Text",ExpressionUUID->"1382b568-1b4f-4024-8da8-4839e1a34457"],
Cell[158316, 4083, 452, 9, 107, "Input",ExpressionUUID->"7c1df8b3-3c03-4d8c-8823-13ffa9b02a1b",
 InitializationCell->True],
Cell[158771, 4094, 3382, 84, 393, "Input",ExpressionUUID->"3a9ae1cf-4573-483c-9890-5052f7d2c5d0",
 InitializationCell->True],
Cell[162156, 4180, 2772, 68, 289, "Input",ExpressionUUID->"eec52921-4a8e-4e07-b01d-b2b216cf5837",
 InitializationCell->True],
Cell[164931, 4250, 208, 4, 44, "Text",ExpressionUUID->"48d9745f-fdd0-46c0-8b48-c3399f3891aa"],
Cell[165142, 4256, 1676, 41, 289, "Input",ExpressionUUID->"6448ad0a-7f8e-43ec-9ce5-b8a7869602e5",
 InitializationCell->True],
Cell[166821, 4299, 161, 3, 44, "Text",ExpressionUUID->"7fc8b8ef-d3c7-4514-b9cd-bea7a0f86aee"],
Cell[166985, 4304, 2165, 52, 237, "Input",ExpressionUUID->"b5b2381a-2a74-48eb-84c7-830b4286740f",
 InitializationCell->True],
Cell[169153, 4358, 254, 4, 44, "Text",ExpressionUUID->"9544234d-5c5a-4606-b191-a4e8650ceba9"],
Cell[169410, 4364, 3625, 86, 419, "Input",ExpressionUUID->"e4187841-f00e-4c70-8769-812b704e74c8",
 InitializationCell->True],
Cell[173038, 4452, 219, 5, 44, "Text",ExpressionUUID->"70080cfb-4ccd-4967-a8ed-4096957ad7ad"],
Cell[CellGroupData[{
Cell[173282, 4461, 185, 3, 54, "Input",ExpressionUUID->"d1659629-786a-478d-997a-6d99067f3735"],
Cell[173470, 4466, 9465, 273, 61, "Output",ExpressionUUID->"054cafbc-1bba-409a-9089-feb02f312c4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182972, 4744, 4075, 115, 344, "Input",ExpressionUUID->"82238b4f-9b2d-4aa8-b44d-21fc4aecfbea"],
Cell[187050, 4861, 47334, 1411, 464, "Output",ExpressionUUID->"08391fb8-6230-4641-bc81-46beb3cc31a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234421, 6277, 3447, 106, 346, "Input",ExpressionUUID->"0d2ca4e3-b5d4-49eb-ab10-c9f84f34f591"],
Cell[237871, 6385, 5773, 186, 257, "Output",ExpressionUUID->"d14a25ff-3ad6-43a2-bea8-7df1916f496d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[243693, 6577, 165, 3, 93, "Section",ExpressionUUID->"9fb5c1d0-76a7-42f2-a7fe-dcec5f8542ae"],
Cell[243861, 6582, 182, 3, 44, "Text",ExpressionUUID->"aaaf97ca-390e-41e0-9c01-6a5e326af6a8"],
Cell[244046, 6587, 1116, 27, 211, "Input",ExpressionUUID->"6d3b4982-b5ed-44d1-a48c-88f2e423ad9e",
 InitializationCell->True],
Cell[245165, 6616, 681, 14, 185, "Input",ExpressionUUID->"ae8c6722-8f7b-4789-b802-0fb14fbf67bb",
 InitializationCell->True],
Cell[245849, 6632, 199, 3, 44, "Text",ExpressionUUID->"0927da1b-0ca5-4150-b713-4c4d1d138284"],
Cell[246051, 6637, 752, 14, 107, "Input",ExpressionUUID->"bc9f91ed-20ed-4ae9-80e8-3cbd3e6c24be",
 InitializationCell->True],
Cell[246806, 6653, 1364, 37, 211, "Input",ExpressionUUID->"2f458988-0363-4071-8fe8-53a4aa970eb3",
 InitializationCell->True],
Cell[248173, 6692, 200, 4, 44, "Text",ExpressionUUID->"ccee2a83-1e4e-457d-916f-3fdd115880f8"],
Cell[248376, 6698, 591, 12, 118, "Input",ExpressionUUID->"3a95e8d6-e920-4e51-8eab-ebb9c4d3bafc",
 InitializationCell->True],
Cell[248970, 6712, 177, 3, 44, "Text",ExpressionUUID->"804decc0-7e59-4c2a-aab5-4936a003c97b"],
Cell[249150, 6717, 1445, 37, 75, "Input",ExpressionUUID->"208e7d8c-4334-4122-91aa-f004092975cb",
 InitializationCell->True],
Cell[250598, 6756, 3906, 117, 300, "Input",ExpressionUUID->"6c079f47-8433-469e-8a39-53c02a83a6a5",
 InitializationCell->True],
Cell[254507, 6875, 886, 21, 54, "Input",ExpressionUUID->"528a6090-faa1-4e00-97d7-dd416b4ffd72",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[255430, 6901, 173, 3, 73, "Section",ExpressionUUID->"d55e5aaa-6cf5-4486-9824-de824153a2f8"],
Cell[255606, 6906, 358, 10, 47, "Text",ExpressionUUID->"9bb52937-2d6d-47ff-8764-1968895f38b9"],
Cell[255967, 6918, 485, 11, 118, "Input",ExpressionUUID->"45feb283-3a6b-40c7-a720-f8e08e897bfc",
 InitializationCell->True],
Cell[256455, 6931, 224, 5, 44, "Text",ExpressionUUID->"f37fe6cb-e8df-4962-ab7c-4f6ed7bed2e7"],
Cell[256682, 6938, 2353, 65, 180, "Input",ExpressionUUID->"b85a7bc5-45f4-4299-82e5-9d00a8c426dc",
 InitializationCell->True],
Cell[259038, 7005, 503, 12, 78, "Text",ExpressionUUID->"aba786ed-56ff-47b9-92c6-1226e90b7afc"],
Cell[259544, 7019, 2403, 56, 211, "Input",ExpressionUUID->"41f36147-8466-4f9d-898f-dbf7b6102a9b",
 InitializationCell->True],
Cell[261950, 7077, 183, 3, 44, "Text",ExpressionUUID->"a7357c31-d9db-4d4e-a6c9-5c587167f45f"],
Cell[262136, 7082, 2539, 57, 263, "Input",ExpressionUUID->"250395aa-f328-4165-869e-3b597c51ea11",
 InitializationCell->True],
Cell[264678, 7141, 1360, 35, 211, "Input",ExpressionUUID->"2dba9814-72fc-4e0c-aa12-57d80e6b470d",
 InitializationCell->True],
Cell[266041, 7178, 417, 11, 47, "Text",ExpressionUUID->"37b30a25-06f4-44df-bdfc-a789b14beba2"],
Cell[266461, 7191, 5360, 117, 497, "Input",ExpressionUUID->"4e745c3b-946f-4b3a-9a80-0a224de44504",
 InitializationCell->True],
Cell[271824, 7310, 1692, 40, 211, "Input",ExpressionUUID->"4fb12141-fa8a-4257-ad2c-11d8797cd380",
 InitializationCell->True],
Cell[273519, 7352, 680, 19, 44, "Text",ExpressionUUID->"d76fdbca-056a-428d-a1dd-f955f3c2db3b"],
Cell[274202, 7373, 32017, 852, 2031, "Input",ExpressionUUID->"17a3463b-154c-4715-b30c-93a54839f54a",
 InitializationCell->True],
Cell[306222, 8227, 1597, 39, 237, "Input",ExpressionUUID->"4b2fa169-2765-4ae2-aaf8-a3cc9de436d6",
 InitializationCell->True],
Cell[307822, 8268, 190, 3, 44, "Text",ExpressionUUID->"db764474-f33c-4ae6-9f9a-c9826eeb4a2e"],
Cell[308015, 8273, 4479, 104, 419, "Input",ExpressionUUID->"b6e298cf-79a7-454e-b062-f2c6459cb829",
 InitializationCell->True],
Cell[312497, 8379, 965, 23, 159, "Input",ExpressionUUID->"06f703bb-223d-469a-a314-b125e333daad",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[313499, 8407, 214, 4, 73, "Section",ExpressionUUID->"1287f709-0616-447e-9162-69b5c43e4a34"],
Cell[313716, 8413, 546, 10, 75, "Text",ExpressionUUID->"0b9cd146-0adc-4147-8d8c-e15348a51fe8"],
Cell[CellGroupData[{
Cell[314287, 8427, 161, 3, 45, "Subsection",ExpressionUUID->"a3ade7fc-2906-4ac5-b849-9b0612876032"],
Cell[314451, 8432, 893, 23, 107, "Input",ExpressionUUID->"81a3b00f-5155-4994-91ac-39524d0eee19",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[315369, 8459, 5095, 131, 241, "Input",ExpressionUUID->"c9d103f4-6353-48f8-b933-b2a7b45a362e",
 InitializationCell->True],
Cell[320467, 8592, 4826, 105, 70, "Output",ExpressionUUID->"56efab72-eaa3-4093-bc13-52ea3c57f000"],
Cell[325296, 8699, 7859, 196, 70, "Output",ExpressionUUID->"67801417-14c7-4983-98ad-8b684abc29f8"],
Cell[333158, 8897, 8171, 194, 70, "Output",ExpressionUUID->"a3a98019-39a9-40c3-8463-a0a540ba5930"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[341378, 9097, 163, 3, 44, "Subsection",ExpressionUUID->"b4137256-3d76-41dc-8538-6ccce1301cc9"],
Cell[341544, 9102, 35906, 877, 2649, "Input",ExpressionUUID->"aa42d791-16f2-43e5-b7ce-894523732564",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[377499, 9985, 153, 3, 73, "Section",ExpressionUUID->"a0cf9f0e-4006-495b-b380-c169fd52f766"],
Cell[CellGroupData[{
Cell[377677, 9992, 6816, 152, 407, "Input",ExpressionUUID->"7d6d3cd9-8cc5-49fa-9323-130c87243e5e"],
Cell[384496, 10146, 10272, 313, 128, "Output",ExpressionUUID->"c130a6ab-e127-46d9-9c59-c329020ce01b"],
Cell[394771, 10461, 7349, 215, 100, "Output",ExpressionUUID->"878aa96e-19ab-417b-8bda-1c64ee5342a8"],
Cell[402123, 10678, 8768, 263, 105, "Output",ExpressionUUID->"80378859-48f6-4a7e-8bd4-3eb9705a00b0"],
Cell[410894, 10943, 5902, 165, 77, "Output",ExpressionUUID->"82db73ed-3fa1-4c73-9849-f92b530f9dd2"]
}, Open  ]],
Cell[416811, 11111, 191, 3, 44, "Text",ExpressionUUID->"24a14145-e3b8-490e-9c42-03c0d3b7c571"],
Cell[CellGroupData[{
Cell[417027, 11118, 529, 15, 81, "Input",ExpressionUUID->"294a19a0-f473-43bd-992b-707689fc1ba8"],
Cell[417559, 11135, 810, 18, 29, "Print",ExpressionUUID->"d9a6ce25-dd47-4e25-bc9a-efcdfd7be969"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418406, 11158, 8958, 272, 782, "Input",ExpressionUUID->"8c27df9d-60d0-4919-bf6a-24e7aaaf0c18"],
Cell[427367, 11432, 2995, 87, 79, "Output",ExpressionUUID->"07c9d3aa-011b-4ae3-b5d5-837912a3f9d1"],
Cell[430365, 11521, 891, 13, 80, "Output",ExpressionUUID->"3d8911d5-c738-4fee-b225-9e58518e492c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


